Gravitational bremsstrahlung from spinning binaries in the post-Minkowskian expansion

We present a novel calculation of the four-momentum that is radiated into gravitational waves during the scattering of two arbitrarily spinning bodies. Our result, which is accurate to leading order in $G$, to quadratic order in the spins, and to all orders in the velocity, is derived by using a Routhian-based worldline effective field theory formalism in concert with a battery of analytic techniques for evaluating loop integrals. While nonspinning binaries radiate momentum only along the direction of their relative velocity, we show that the inclusion of spins generically allows for momentum loss in all three spatial directions. We also verify that our expression for the radiated energy agrees with the overlapping terms from state-of-the-art calculations in post-Newtonian theory.

==> anc/FeynmanRules.txt <==
(* ANCILLARY FILE [2∕4]: FEYNMAN RULES


This is the second of four ancillary files to
"Gravitational bremsstrahlung from spinning binaries in the post-Minkowskian expansion"
by Massimiliano Maria Riva, Filippo Vernizzi, and Leong Khim Wong


This file contains computer-readable expressions for all of the Feynman rules relevant to our computation, as defined in Table IV of the Supplemental Material. Specifically, we provide expressions for:
 - The d-dimensional propagator for the graviton in the de Donder gauge
 - The worldline vertex for one-graviton emission from body 1, but omitting the integral over \tau_1
 - The worldline vertex for two-graviton emission from body 1, but omitting the integral over \tau_1
 - The cubic graviton interaction vertex

The worldline vertices for body 2 follow from interchanging the body labels 1 <-> 2


We use the following notation:
 - mu1, mu2, mu3, nu1, nu2, nu3: Free spacetime indices
 - id1, id2, id3: Spacetime indices being summed over
 - d: Dimension of the spacetime
 - kappa: \kappa = ∖sqrt{32 ∖pi G}
 - m1: Mass of body 1
 - CE1: Wilson coefficient for the spin-induced quadrupole moment of body 1
 - x1[_]: Worldline coordinates of body 1
 - U1[_]: Four-velocity ∖mathcal{U} of body 1
 - S1[__]: Spin tensor ∖mathcal{S} of body 1
 - eta[__]: Minkowski metric with mostly-minus signature
 - k1[_], k2[_], k3[_]: Momentum variables flowing out of the Feynman diagram
 - Scalar[_]: Function as implemented by the xAct package (http:∕∕www.xact.es)

 *)

GravitonPropagator[k1_][mu1_,nu1_,mu2_,nu2_] = (I*((eta[mu1,nu2]*eta[mu2,nu1])/2 - (eta[mu1,nu1]*eta[mu2,nu2])/(-2 + d) + (eta[mu1,mu2]*eta[nu1,nu2])/2))/Scalar[k1[-id1]*k1[id1]]

OneGravitonWorldlineVertex[k1_][mu1_,nu1_] = I*E^(I*Scalar[k1[-id1]*x1[id1]])*kappa*(-1/2*(m1*U1[mu1]*U1[nu1]) + (I/4)*k1[-id1]*(S1[nu1,id1]*U1[mu1] + S1[mu1,id1]*U1[nu1]) + (k1[-id1]*k1[-id2]*U1[id3]*(S1[mu1,-id3]*S1[nu1,id2]*U1[id1] + S1[mu1,id2]*S1[nu1,-id3]*U1[id1] - S1[id2,-id3]*S1[nu1,id1]*U1[mu1] - S1[id2,-id3]*S1[mu1,id1]*U1[nu1]))/(4*m1) - (CE1*k1[-id1]*k1[-id2]*(S1[mu1,id3]*S1[nu1,-id3]*U1[id1]*U1[id2] - S1[id2,-id3]*S1[nu1,id3]*U1[id1]*U1[mu1] - S1[id2,-id3]*S1[mu1,id3]*U1[id1]*U1[nu1] + S1[id1,id3]*S1[id2,-id3]*U1[mu1]*U1[nu1]))/(4*m1))

TwoGravitonWorldlineVertex[k1_,k2_][mu1_,nu1_,mu2_,nu2_] = ((I/16)*E^(I*(Scalar[k1[id1]*x1[-id1]] + Scalar[k2[id1]*x1[-id1]]))*kappa^2*((I/2)*m1*eta[nu1,nu2]*(k1[id1] - k2[id1])*S1[mu1,mu2]*U1[-id1] + (I/2)*m1*eta[mu2,nu1]*(k1[id1] - k2[id1])*S1[mu1,nu2]*U1[-id1] - (I/2)*m1*eta[mu1,nu2]*(k1[id1] - k2[id1])*S1[mu2,nu1]*U1[-id1] + (I/2)*m1*eta[mu1,mu2]*(k1[id1] - k2[id1])*S1[nu1,nu2]*U1[-id1] + (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,nu2]*S1[mu2,-id2]*U1[-id1]*U1[id2] + k1[nu2]*(k1[id1] + k2[id1])*S1[mu1,-id2]*S1[mu2,nu1]*U1[-id1]*U1[id2] - k1[nu2]*(k1[id1] + k2[id1])*S1[mu1,mu2]*S1[nu1,-id2]*U1[-id1]*U1[id2] - k1[mu2]*(k1[id1] + k2[id1])*S1[mu1,nu2]*S1[nu1,-id2]*U1[-id1]*U1[id2] - k1[mu2]*(k1[id1] + k2[id1])*S1[mu1,-id2]*S1[nu1,nu2]*U1[-id1]*U1[id2] + (k1[id1] + k2[id1])*k2[mu1]*S1[mu2,-id2]*S1[nu1,nu2]*U1[-id1]*U1[id2] + (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,mu2]*S1[nu2,-id2]*U1[-id1]*U1[id2] - (k1[id1] + k2[id1])*k2[mu1]*S1[mu2,nu1]*S1[nu2,-id2]*U1[-id1]*U1[id2] - eta[nu1,nu2]*(k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu1,-id3]*S1[mu2,-id2]*U1[-id1]*U1[id3] - eta[nu1,nu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu1,-id2]*S1[mu2,-id3]*U1[-id1]*U1[id3] - eta[mu1,nu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu2,-id3]*S1[nu1,-id2]*U1[-id1]*U1[id3] - eta[mu1,nu2]*(k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu2,-id2]*S1[nu1,-id3]*U1[-id1]*U1[id3] - eta[mu2,nu1]*(k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu1,-id3]*S1[nu2,-id2]*U1[-id1]*U1[id3] - eta[mu1,mu2]*(k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[nu1,-id3]*S1[nu2,-id2]*U1[-id1]*U1[id3] - eta[mu2,nu1]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu1,-id2]*S1[nu2,-id3]*U1[-id1]*U1[id3] - eta[mu1,mu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[nu1,-id2]*S1[nu2,-id3]*U1[-id1]*U1[id3] - eta[nu1,nu2]*k1[id1]*k2[id2]*S1[mu1,-id3]*S1[mu2,-id1]*U1[-id2]*U1[id3] - eta[mu1,nu2]*k1[id1]*k2[id2]*S1[mu2,-id1]*S1[nu1,-id3]*U1[-id2]*U1[id3] - eta[mu2,nu1]*k1[id1]*k2[id2]*S1[mu1,-id3]*S1[nu2,-id1]*U1[-id2]*U1[id3] - eta[mu1,mu2]*k1[id1]*k2[id2]*S1[nu1,-id3]*S1[nu2,-id1]*U1[-id2]*U1[id3] + eta[mu1,nu2]*k1[id1]*k2[id2]*S1[mu2,nu1]*(S1[-id2,-id3]*U1[-id1] - S1[-id1,-id3]*U1[-id2])*U1[id3] + eta[nu1,nu2]*k1[id1]*k2[id2]*S1[mu1,mu2]*(-(S1[-id2,-id3]*U1[-id1]) + S1[-id1,-id3]*U1[-id2])*U1[id3] + eta[mu2,nu1]*k1[id1]*k2[id2]*S1[mu1,nu2]*(-(S1[-id2,-id3]*U1[-id1]) + S1[-id1,-id3]*U1[-id2])*U1[id3] + eta[mu1,mu2]*k1[id1]*k2[id2]*S1[nu1,nu2]*(-(S1[-id2,-id3]*U1[-id1]) + S1[-id1,-id3]*U1[-id2])*U1[id3] - I*m1*eta[nu1,nu2]*k1[id1]*S1[mu2,-id1]*U1[mu1] + I*m1*k1[nu2]*S1[mu2,nu1]*U1[mu1] - I*m1*k1[mu2]*S1[nu1,nu2]*U1[mu1] - I*m1*eta[mu2,nu1]*k1[id1]*S1[nu2,-id1]*U1[mu1] - k1[nu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[mu2,nu1]*U1[id2]*U1[mu1] + k1[nu2]*(k1[id1] + k2[id1])*S1[mu2,-id2]*S1[nu1,-id1]*U1[id2]*U1[mu1] + k1[mu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[nu1,nu2]*U1[id2]*U1[mu1] - k1[id1]*k2[nu1]*S1[mu2,-id2]*S1[nu2,-id1]*U1[id2]*U1[mu1] - k1[id1]*k2[nu1]*S1[mu2,-id1]*S1[nu2,-id2]*U1[id2]*U1[mu1] + k1[mu2]*(k1[id1] + k2[id1])*S1[nu1,-id1]*S1[nu2,-id2]*U1[id2]*U1[mu1] + S1[mu2,-id2]*S1[nu1,nu2]*(-(k2[id1]*k2[id2]*U1[-id1]) - k1[id1]*k2[-id1]*U1[id2])*U1[mu1] + S1[mu2,nu1]*S1[nu2,-id2]*(k2[id1]*k2[id2]*U1[-id1] + k1[id1]*k2[-id1]*U1[id2])*U1[mu1] + eta[nu1,nu2]*k1[id1]*(k1[id2] + k2[id2])*S1[-id2,-id3]*S1[mu2,-id1]*U1[id3]*U1[mu1] - eta[nu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[mu2,-id3]*U1[id3]*U1[mu1] + eta[mu2,nu1]*k1[id1]*(k1[id2] + k2[id2])*S1[-id2,-id3]*S1[nu2,-id1]*U1[id3]*U1[mu1] - eta[mu2,nu1]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[nu2,-id3]*U1[id3]*U1[mu1] - I*m1*eta[nu1,nu2]*k2[id1]*S1[mu1,-id1]*U1[mu2] + I*m1*k2[nu1]*S1[mu1,nu2]*U1[mu2] - I*m1*eta[mu1,nu2]*k2[id1]*S1[nu1,-id1]*U1[mu2] + I*m1*k2[mu1]*S1[nu1,nu2]*U1[mu2] - (k1[id1] + k2[id1])*k2[nu1]*S1[-id1,-id2]*S1[mu1,nu2]*U1[id2]*U1[mu2] - k1[nu2]*k2[id1]*S1[mu1,-id2]*S1[nu1,-id1]*U1[id2]*U1[mu2] - k1[nu2]*k2[id1]*S1[mu1,-id1]*S1[nu1,-id2]*U1[id2]*U1[mu2] - (k1[id1] + k2[id1])*k2[mu1]*S1[-id1,-id2]*S1[nu1,nu2]*U1[id2]*U1[mu2] + (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,-id2]*S1[nu2,-id1]*U1[id2]*U1[mu2] + (k1[id1] + k2[id1])*k2[mu1]*S1[nu1,-id2]*S1[nu2,-id1]*U1[id2]*U1[mu2] + k1[id1]*S1[mu1,nu2]*S1[nu1,-id2]*(k1[id2]*U1[-id1] + k2[-id1]*U1[id2])*U1[mu2] + k1[id1]*S1[mu1,-id2]*S1[nu1,nu2]*(k1[id2]*U1[-id1] + k2[-id1]*U1[id2])*U1[mu2] + eta[nu1,nu2]*k2[id1]*k2[id2]*S1[-id2,-id3]*S1[mu1,-id1]*U1[id3]*U1[mu2] + eta[nu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id3]*S1[mu1,-id2]*U1[id3]*U1[mu2] + eta[nu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[mu1,-id3]*U1[id3]*U1[mu2] + eta[mu1,nu2]*k2[id1]*k2[id2]*S1[-id2,-id3]*S1[nu1,-id1]*U1[id3]*U1[mu2] + eta[mu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id3]*S1[nu1,-id2]*U1[id3]*U1[mu2] + eta[mu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[nu1,-id3]*U1[id3]*U1[mu2] + (k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[nu1,-id1]*S1[nu2,-id2]*U1[mu1]*U1[mu2] - I*m1*k1[nu2]*S1[mu1,mu2]*U1[nu1] - I*m1*k1[mu2]*S1[mu1,nu2]*U1[nu1] - I*m1*eta[mu1,nu2]*k1[id1]*S1[mu2,-id1]*U1[nu1] - I*m1*eta[mu1,mu2]*k1[id1]*S1[nu2,-id1]*U1[nu1] + k1[nu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[mu1,mu2]*U1[id2]*U1[nu1] + k1[mu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[mu1,nu2]*U1[id2]*U1[nu1] + k1[nu2]*(k1[id1] + k2[id1])*S1[mu1,-id1]*S1[mu2,-id2]*U1[id2]*U1[nu1] - k1[id1]*k2[mu1]*S1[mu2,-id2]*S1[nu2,-id1]*U1[id2]*U1[nu1] + k1[mu2]*(k1[id1] + k2[id1])*S1[mu1,-id1]*S1[nu2,-id2]*U1[id2]*U1[nu1] - k1[id1]*k2[mu1]*S1[mu2,-id1]*S1[nu2,-id2]*U1[id2]*U1[nu1] + S1[mu1,nu2]*S1[mu2,-id2]*(-(k2[id1]*k2[id2]*U1[-id1]) - k1[id1]*k2[-id1]*U1[id2])*U1[nu1] + S1[mu1,mu2]*S1[nu2,-id2]*(-(k2[id1]*k2[id2]*U1[-id1]) - k1[id1]*k2[-id1]*U1[id2])*U1[nu1] + eta[mu1,nu2]*k1[id1]*(k1[id2] + k2[id2])*S1[-id2,-id3]*S1[mu2,-id1]*U1[id3]*U1[nu1] - eta[mu1,nu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[mu2,-id3]*U1[id3]*U1[nu1] + eta[mu1,mu2]*k1[id1]*(k1[id2] + k2[id2])*S1[-id2,-id3]*S1[nu2,-id1]*U1[id3]*U1[nu1] - eta[mu1,mu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[nu2,-id3]*U1[id3]*U1[nu1] + (k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu1,-id1]*S1[nu2,-id2]*U1[mu2]*U1[nu1] - I*m1*eta[mu2,nu1]*k2[id1]*S1[mu1,-id1]*U1[nu2] + I*m1*k2[nu1]*S1[mu1,mu2]*U1[nu2] - I*m1*k2[mu1]*S1[mu2,nu1]*U1[nu2] - I*m1*eta[mu1,mu2]*k2[id1]*S1[nu1,-id1]*U1[nu2] - (k1[id1] + k2[id1])*k2[nu1]*S1[-id1,-id2]*S1[mu1,mu2]*U1[id2]*U1[nu2] + (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,-id2]*S1[mu2,-id1]*U1[id2]*U1[nu2] + (k1[id1] + k2[id1])*k2[mu1]*S1[-id1,-id2]*S1[mu2,nu1]*U1[id2]*U1[nu2] - k1[mu2]*k2[id1]*S1[mu1,-id2]*S1[nu1,-id1]*U1[id2]*U1[nu2] - k1[mu2]*k2[id1]*S1[mu1,-id1]*S1[nu1,-id2]*U1[id2]*U1[nu2] + (k1[id1] + k2[id1])*k2[mu1]*S1[mu2,-id1]*S1[nu1,-id2]*U1[id2]*U1[nu2] - k1[id1]*S1[mu1,-id2]*S1[mu2,nu1]*(k1[id2]*U1[-id1] + k2[-id1]*U1[id2])*U1[nu2] + k1[id1]*S1[mu1,mu2]*S1[nu1,-id2]*(k1[id2]*U1[-id1] + k2[-id1]*U1[id2])*U1[nu2] + eta[mu2,nu1]*k2[id1]*k2[id2]*S1[-id2,-id3]*S1[mu1,-id1]*U1[id3]*U1[nu2] + eta[mu2,nu1]*k1[id1]*k2[id2]*S1[-id1,-id3]*S1[mu1,-id2]*U1[id3]*U1[nu2] + eta[mu2,nu1]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[mu1,-id3]*U1[id3]*U1[nu2] + eta[mu1,mu2]*k2[id1]*k2[id2]*S1[-id2,-id3]*S1[nu1,-id1]*U1[id3]*U1[nu2] + eta[mu1,mu2]*k1[id1]*k2[id2]*S1[-id1,-id3]*S1[nu1,-id2]*U1[id3]*U1[nu2] + eta[mu1,mu2]*k1[id1]*k2[id2]*S1[-id1,-id2]*S1[nu1,-id3]*U1[id3]*U1[nu2] + (k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu2,-id1]*S1[nu1,-id2]*U1[mu1]*U1[nu2] + (k1[id1]*k1[id2] + k2[id1]*k2[id2])*S1[mu1,-id1]*S1[mu2,-id2]*U1[nu1]*U1[nu2] + CE1*(eta[nu1,nu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu1,id3]*S1[mu2,-id3]*U1[-id1]*U1[-id2] + eta[mu1,nu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu2,id3]*S1[nu1,-id3]*U1[-id1]*U1[-id2] + eta[mu2,nu1]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[mu1,id3]*S1[nu2,-id3]*U1[-id1]*U1[-id2] + eta[mu1,mu2]*(k2[id1]*k2[id2] + k1[id1]*(k1[id2] + k2[id2]))*S1[nu1,id3]*S1[nu2,-id3]*U1[-id1]*U1[-id2] - k1[nu2]*(k1[id1] + k2[id1])*S1[mu2,id2]*S1[nu1,-id2]*U1[-id1]*U1[mu1] + 2*k1[id1]*k2[nu1]*S1[mu2,id2]*S1[nu2,-id2]*U1[-id1]*U1[mu1] - k1[mu2]*(k1[id1] + k2[id1])*S1[nu1,id2]*S1[nu2,-id2]*U1[-id1]*U1[mu1] + eta[nu1,nu2]*k1[id1]*S1[mu2,id3]*(-(k1[id2]*S1[-id2,-id3]*U1[-id1]) + k2[id2]*(-2*S1[-id2,-id3]*U1[-id1] + S1[-id1,-id3]*U1[-id2]))*U1[mu1] + eta[mu2,nu1]*k1[id1]*S1[nu2,id3]*(-(k1[id2]*S1[-id2,-id3]*U1[-id1]) + k2[id2]*(-2*S1[-id2,-id3]*U1[-id1] + S1[-id1,-id3]*U1[-id2]))*U1[mu1] + 2*k1[nu2]*k2[id1]*S1[mu1,id2]*S1[nu1,-id2]*U1[-id1]*U1[mu2] - (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,id2]*S1[nu2,-id2]*U1[-id1]*U1[mu2] - (k1[id1] + k2[id1])*k2[mu1]*S1[nu1,id2]*S1[nu2,-id2]*U1[-id1]*U1[mu2] + eta[nu1,nu2]*k2[id2]*S1[mu1,id3]*(-(k2[id1]*S1[-id2,-id3]*U1[-id1]) + k1[id1]*(S1[-id2,-id3]*U1[-id1] - 2*S1[-id1,-id3]*U1[-id2]))*U1[mu2] + eta[mu1,nu2]*k2[id2]*S1[nu1,id3]*(-(k2[id1]*S1[-id2,-id3]*U1[-id1]) + k1[id1]*(S1[-id2,-id3]*U1[-id1] - 2*S1[-id1,-id3]*U1[-id2]))*U1[mu2] + eta[nu1,nu2]*k1[id1]*k2[id2]*S1[-id1,id3]*S1[-id2,-id3]*U1[mu1]*U1[mu2] - k1[nu2]*k2[id1]*S1[-id1,-id2]*S1[nu1,id2]*U1[mu1]*U1[mu2] + k1[id1]*k2[-id1]*S1[nu1,id2]*S1[nu2,-id2]*U1[mu1]*U1[mu2] - k1[id1]*k2[nu1]*S1[-id1,-id2]*S1[nu2,id2]*U1[mu1]*U1[mu2] - k1[nu2]*(k1[id1] + k2[id1])*S1[mu1,id2]*S1[mu2,-id2]*U1[-id1]*U1[nu1] - k1[mu2]*(k1[id1] + k2[id1])*S1[mu1,id2]*S1[nu2,-id2]*U1[-id1]*U1[nu1] + 2*k1[id1]*k2[mu1]*S1[mu2,id2]*S1[nu2,-id2]*U1[-id1]*U1[nu1] + eta[mu1,nu2]*k1[id1]*S1[mu2,id3]*(-(k1[id2]*S1[-id2,-id3]*U1[-id1]) + k2[id2]*(-2*S1[-id2,-id3]*U1[-id1] + S1[-id1,-id3]*U1[-id2]))*U1[nu1] + eta[mu1,mu2]*k1[id1]*S1[nu2,id3]*(-(k1[id2]*S1[-id2,-id3]*U1[-id1]) + k2[id2]*(-2*S1[-id2,-id3]*U1[-id1] + S1[-id1,-id3]*U1[-id2]))*U1[nu1] + 2*k1[nu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[mu2,id2]*U1[mu1]*U1[nu1] - 2*k1[id1]*k2[-id1]*S1[mu2,id2]*S1[nu2,-id2]*U1[mu1]*U1[nu1] + 2*k1[mu2]*(k1[id1] + k2[id1])*S1[-id1,-id2]*S1[nu2,id2]*U1[mu1]*U1[nu1] + eta[mu1,nu2]*k1[id1]*k2[id2]*S1[-id1,id3]*S1[-id2,-id3]*U1[mu2]*U1[nu1] - k1[nu2]*k2[id1]*S1[-id1,-id2]*S1[mu1,id2]*U1[mu2]*U1[nu1] + k1[id1]*k2[-id1]*S1[mu1,id2]*S1[nu2,-id2]*U1[mu2]*U1[nu1] - k1[id1]*k2[mu1]*S1[-id1,-id2]*S1[nu2,id2]*U1[mu2]*U1[nu1] - (k1[id1] + k2[id1])*k2[nu1]*S1[mu1,id2]*S1[mu2,-id2]*U1[-id1]*U1[nu2] + 2*k1[mu2]*k2[id1]*S1[mu1,id2]*S1[nu1,-id2]*U1[-id1]*U1[nu2] - (k1[id1] + k2[id1])*k2[mu1]*S1[mu2,id2]*S1[nu1,-id2]*U1[-id1]*U1[nu2] + eta[mu2,nu1]*k2[id2]*S1[mu1,id3]*(-(k2[id1]*S1[-id2,-id3]*U1[-id1]) + k1[id1]*(S1[-id2,-id3]*U1[-id1] - 2*S1[-id1,-id3]*U1[-id2]))*U1[nu2] + eta[mu1,mu2]*k2[id2]*S1[nu1,id3]*(-(k2[id1]*S1[-id2,-id3]*U1[-id1]) + k1[id1]*(S1[-id2,-id3]*U1[-id1] - 2*S1[-id1,-id3]*U1[-id2]))*U1[nu2] + eta[mu2,nu1]*k1[id1]*k2[id2]*S1[-id1,id3]*S1[-id2,-id3]*U1[mu1]*U1[nu2] - k1[id1]*k2[nu1]*S1[-id1,-id2]*S1[mu2,id2]*U1[mu1]*U1[nu2] + k1[id1]*k2[-id1]*S1[mu2,id2]*S1[nu1,-id2]*U1[mu1]*U1[nu2] - k1[mu2]*k2[id1]*S1[-id1,-id2]*S1[nu1,id2]*U1[mu1]*U1[nu2] + 2*(k1[id1] + k2[id1])*k2[nu1]*S1[-id1,-id2]*S1[mu1,id2]*U1[mu2]*U1[nu2] - 2*k1[id1]*k2[-id1]*S1[mu1,id2]*S1[nu1,-id2]*U1[mu2]*U1[nu2] + 2*(k1[id1] + k2[id1])*k2[mu1]*S1[-id1,-id2]*S1[nu1,id2]*U1[mu2]*U1[nu2] + eta[mu1,mu2]*k1[id1]*k2[id2]*S1[-id1,id3]*S1[-id2,-id3]*U1[nu1]*U1[nu2] - k1[mu2]*k2[id1]*S1[-id1,-id2]*S1[mu1,id2]*U1[nu1]*U1[nu2] + k1[id1]*k2[-id1]*S1[mu1,id2]*S1[mu2,-id2]*U1[nu1]*U1[nu2] - k1[id1]*k2[mu1]*S1[-id1,-id2]*S1[mu2,id2]*U1[nu1]*U1[nu2])))/m1

GravitonCubicInteractionVertex[k1_,k2_,k3_][mu1_,nu1_,mu2_,nu2_,mu3_,nu3_] = (I/8)*kappa*(-5*eta[mu3,nu3]*eta[nu1,nu2]*k1[mu1]*k1[mu2] + 3*eta[mu3,nu2]*eta[nu1,nu3]*k1[mu1]*k1[mu2] + 3*eta[mu3,nu1]*eta[nu2,nu3]*k1[mu1]*k1[mu2] + 3*eta[mu2,nu3]*eta[nu1,nu2]*k1[mu1]*k1[mu3] - 5*eta[mu2,nu2]*eta[nu1,nu3]*k1[mu1]*k1[mu3] + 3*eta[mu2,nu1]*eta[nu2,nu3]*k1[mu1]*k1[mu3] - 16*eta[mu2,nu3]*eta[mu3,nu2]*k1[mu1]*k1[nu1] + 16*eta[mu2,nu2]*eta[mu3,nu3]*k1[mu1]*k1[nu1] - 16*eta[mu2,mu3]*eta[nu2,nu3]*k1[mu1]*k1[nu1] + 3*eta[mu1,nu3]*eta[mu3,nu2]*k1[mu2]*k1[nu1] - 5*eta[mu1,nu2]*eta[mu3,nu3]*k1[mu2]*k1[nu1] + 3*eta[mu1,mu3]*eta[nu2,nu3]*k1[mu2]*k1[nu1] - 5*eta[mu1,nu3]*eta[mu2,nu2]*k1[mu3]*k1[nu1] + 3*eta[mu1,nu2]*eta[mu2,nu3]*k1[mu3]*k1[nu1] + 3*eta[mu1,mu2]*eta[nu2,nu3]*k1[mu3]*k1[nu1] + 3*eta[mu2,nu3]*eta[mu3,nu1]*k1[mu1]*k1[nu2] - 5*eta[mu2,nu1]*eta[mu3,nu3]*k1[mu1]*k1[nu2] + 3*eta[mu2,mu3]*eta[nu1,nu3]*k1[mu1]*k1[nu2] + 2*eta[mu1,nu3]*eta[mu3,nu1]*k1[mu2]*k1[nu2] + 2*eta[mu1,mu3]*eta[nu1,nu3]*k1[mu2]*k1[nu2] + 3*eta[mu1,nu3]*eta[mu2,mu3]*k1[nu1]*k1[nu2] + 3*eta[mu1,mu3]*eta[mu2,nu3]*k1[nu1]*k1[nu2] - 5*eta[mu1,mu2]*eta[mu3,nu3]*k1[nu1]*k1[nu2] - 5*eta[mu2,nu2]*eta[mu3,nu1]*k1[mu1]*k1[nu3] + 3*eta[mu2,nu1]*eta[mu3,nu2]*k1[mu1]*k1[nu3] + 3*eta[mu2,mu3]*eta[nu1,nu2]*k1[mu1]*k1[nu3] + 2*eta[mu1,nu2]*eta[mu2,nu1]*k1[mu3]*k1[nu3] + 2*eta[mu1,mu2]*eta[nu1,nu2]*k1[mu3]*k1[nu3] + 3*eta[mu1,nu2]*eta[mu2,mu3]*k1[nu1]*k1[nu3] - 5*eta[mu1,mu3]*eta[mu2,nu2]*k1[nu1]*k1[nu3] + 3*eta[mu1,mu2]*eta[mu3,nu2]*k1[nu1]*k1[nu3] - eta[mu2,nu3]*eta[nu1,nu2]*k1[mu3]*k2[mu1] + eta[mu2,nu2]*eta[nu1,nu3]*k1[mu3]*k2[mu1] - eta[mu2,nu1]*eta[nu2,nu3]*k1[mu3]*k2[mu1] - 5*eta[mu2,nu3]*eta[mu3,nu2]*k1[nu1]*k2[mu1] + 6*eta[mu2,nu2]*eta[mu3,nu3]*k1[nu1]*k2[mu1] - 5*eta[mu2,mu3]*eta[nu2,nu3]*k1[nu1]*k2[mu1] + eta[mu2,nu2]*eta[mu3,nu1]*k1[nu3]*k2[mu1] - eta[mu2,nu1]*eta[mu3,nu2]*k1[nu3]*k2[mu1] - eta[mu2,mu3]*eta[nu1,nu2]*k1[nu3]*k2[mu1] - 8*eta[mu3,nu3]*eta[nu1,nu2]*k1[mu1]*k2[mu2] + 4*eta[mu3,nu2]*eta[nu1,nu3]*k1[mu1]*k2[mu2] + 4*eta[mu3,nu1]*eta[nu2,nu3]*k1[mu1]*k2[mu2] + 2*eta[mu1,nu3]*eta[nu1,nu2]*k1[mu3]*k2[mu2] + 2*eta[mu1,nu2]*eta[nu1,nu3]*k1[mu3]*k2[mu2] - 2*eta[mu1,nu1]*eta[nu2,nu3]*k1[mu3]*k2[mu2] + 4*eta[mu1,nu3]*eta[mu3,nu2]*k1[nu1]*k2[mu2] - 8*eta[mu1,nu2]*eta[mu3,nu3]*k1[nu1]*k2[mu2] + 4*eta[mu1,mu3]*eta[nu2,nu3]*k1[nu1]*k2[mu2] - 5*eta[mu1,nu3]*eta[mu3,nu1]*k1[nu2]*k2[mu2] + 6*eta[mu1,nu1]*eta[mu3,nu3]*k1[nu2]*k2[mu2] - 5*eta[mu1,mu3]*eta[nu1,nu3]*k1[nu2]*k2[mu2] + 2*eta[mu1,nu2]*eta[mu3,nu1]*k1[nu3]*k2[mu2] - 2*eta[mu1,nu1]*eta[mu3,nu2]*k1[nu3]*k2[mu2] + 2*eta[mu1,mu3]*eta[nu1,nu2]*k1[nu3]*k2[mu2] - 5*eta[mu3,nu3]*eta[nu1,nu2]*k2[mu1]*k2[mu2] + 3*eta[mu3,nu2]*eta[nu1,nu3]*k2[mu1]*k2[mu2] + 3*eta[mu3,nu1]*eta[nu2,nu3]*k2[mu1]*k2[mu2] + 2*eta[mu2,nu3]*eta[nu1,nu2]*k1[mu1]*k2[mu3] - 2*eta[mu2,nu2]*eta[nu1,nu3]*k1[mu1]*k2[mu3] + 2*eta[mu2,nu1]*eta[nu2,nu3]*k1[mu1]*k2[mu3] - eta[mu1,nu3]*eta[nu1,nu2]*k1[mu2]*k2[mu3] - eta[mu1,nu2]*eta[nu1,nu3]*k1[mu2]*k2[mu3] + eta[mu1,nu1]*eta[nu2,nu3]*k1[mu2]*k2[mu3] - 2*eta[mu1,nu3]*eta[mu2,nu2]*k1[nu1]*k2[mu3] + 2*eta[mu1,nu2]*eta[mu2,nu3]*k1[nu1]*k2[mu3] + 2*eta[mu1,mu2]*eta[nu2,nu3]*k1[nu1]*k2[mu3] - eta[mu1,nu3]*eta[mu2,nu1]*k1[nu2]*k2[mu3] + eta[mu1,nu1]*eta[mu2,nu3]*k1[nu2]*k2[mu3] - eta[mu1,mu2]*eta[nu1,nu3]*k1[nu2]*k2[mu3] + 4*eta[mu1,nu2]*eta[mu2,nu1]*k1[nu3]*k2[mu3] - 4*eta[mu1,nu1]*eta[mu2,nu2]*k1[nu3]*k2[mu3] + 4*eta[mu1,mu2]*eta[nu1,nu2]*k1[nu3]*k2[mu3] + 3*eta[mu1,nu3]*eta[nu1,nu2]*k2[mu2]*k2[mu3] + 3*eta[mu1,nu2]*eta[nu1,nu3]*k2[mu2]*k2[mu3] - 5*eta[mu1,nu1]*eta[nu2,nu3]*k2[mu2]*k2[mu3] - 5*eta[mu2,nu3]*eta[mu3,nu2]*k1[mu1]*k2[nu1] + 6*eta[mu2,nu2]*eta[mu3,nu3]*k1[mu1]*k2[nu1] - 5*eta[mu2,mu3]*eta[nu2,nu3]*k1[mu1]*k2[nu1] + eta[mu1,nu3]*eta[mu2,nu2]*k1[mu3]*k2[nu1] - eta[mu1,nu2]*eta[mu2,nu3]*k1[mu3]*k2[nu1] - eta[mu1,mu2]*eta[nu2,nu3]*k1[mu3]*k2[nu1] - eta[mu1,nu2]*eta[mu2,mu3]*k1[nu3]*k2[nu1] + eta[mu1,mu3]*eta[mu2,nu2]*k1[nu3]*k2[nu1] - eta[mu1,mu2]*eta[mu3,nu2]*k1[nu3]*k2[nu1] + 2*eta[mu2,nu3]*eta[mu3,nu2]*k2[mu1]*k2[nu1] + 2*eta[mu2,mu3]*eta[nu2,nu3]*k2[mu1]*k2[nu1] + 3*eta[mu1,nu3]*eta[mu3,nu2]*k2[mu2]*k2[nu1] - 5*eta[mu1,nu2]*eta[mu3,nu3]*k2[mu2]*k2[nu1] + 3*eta[mu1,mu3]*eta[nu2,nu3]*k2[mu2]*k2[nu1] + 4*eta[mu2,nu3]*eta[mu3,nu1]*k1[mu1]*k2[nu2] - 8*eta[mu2,nu1]*eta[mu3,nu3]*k1[mu1]*k2[nu2] + 4*eta[mu2,mu3]*eta[nu1,nu3]*k1[mu1]*k2[nu2] - 5*eta[mu1,nu3]*eta[mu3,nu1]*k1[mu2]*k2[nu2] + 6*eta[mu1,nu1]*eta[mu3,nu3]*k1[mu2]*k2[nu2] - 5*eta[mu1,mu3]*eta[nu1,nu3]*k1[mu2]*k2[nu2] + 2*eta[mu1,nu3]*eta[mu2,nu1]*k1[mu3]*k2[nu2] - 2*eta[mu1,nu1]*eta[mu2,nu3]*k1[mu3]*k2[nu2] + 2*eta[mu1,mu2]*eta[nu1,nu3]*k1[mu3]*k2[nu2] + 4*eta[mu1,nu3]*eta[mu2,mu3]*k1[nu1]*k2[nu2] + 4*eta[mu1,mu3]*eta[mu2,nu3]*k1[nu1]*k2[nu2] - 8*eta[mu1,mu2]*eta[mu3,nu3]*k1[nu1]*k2[nu2] - 2*eta[mu1,nu1]*eta[mu2,mu3]*k1[nu3]*k2[nu2] + 2*eta[mu1,mu3]*eta[mu2,nu1]*k1[nu3]*k2[nu2] + 2*eta[mu1,mu2]*eta[mu3,nu1]*k1[nu3]*k2[nu2] + 3*eta[mu2,nu3]*eta[mu3,nu1]*k2[mu1]*k2[nu2] - 5*eta[mu2,nu1]*eta[mu3,nu3]*k2[mu1]*k2[nu2] + 3*eta[mu2,mu3]*eta[nu1,nu3]*k2[mu1]*k2[nu2] - 16*eta[mu1,nu3]*eta[mu3,nu1]*k2[mu2]*k2[nu2] + 16*eta[mu1,nu1]*eta[mu3,nu3]*k2[mu2]*k2[nu2] - 16*eta[mu1,mu3]*eta[nu1,nu3]*k2[mu2]*k2[nu2] + 3*eta[mu1,nu3]*eta[mu2,nu1]*k2[mu3]*k2[nu2] - 5*eta[mu1,nu1]*eta[mu2,nu3]*k2[mu3]*k2[nu2] + 3*eta[mu1,mu2]*eta[nu1,nu3]*k2[mu3]*k2[nu2] + 3*eta[mu1,nu3]*eta[mu2,mu3]*k2[nu1]*k2[nu2] + 3*eta[mu1,mu3]*eta[mu2,nu3]*k2[nu1]*k2[nu2] - 5*eta[mu1,mu2]*eta[mu3,nu3]*k2[nu1]*k2[nu2] - 2*eta[mu2,nu2]*eta[mu3,nu1]*k1[mu1]*k2[nu3] + 2*eta[mu2,nu1]*eta[mu3,nu2]*k1[mu1]*k2[nu3] + 2*eta[mu2,mu3]*eta[nu1,nu2]*k1[mu1]*k2[nu3] - eta[mu1,nu2]*eta[mu3,nu1]*k1[mu2]*k2[nu3] + eta[mu1,nu1]*eta[mu3,nu2]*k1[mu2]*k2[nu3] - eta[mu1,mu3]*eta[nu1,nu2]*k1[mu2]*k2[nu3] + 4*eta[mu1,nu2]*eta[mu2,nu1]*k1[mu3]*k2[nu3] - 4*eta[mu1,nu1]*eta[mu2,nu2]*k1[mu3]*k2[nu3] + 4*eta[mu1,mu2]*eta[nu1,nu2]*k1[mu3]*k2[nu3] + 2*eta[mu1,nu2]*eta[mu2,mu3]*k1[nu1]*k2[nu3] - 2*eta[mu1,mu3]*eta[mu2,nu2]*k1[nu1]*k2[nu3] + 2*eta[mu1,mu2]*eta[mu3,nu2]*k1[nu1]*k2[nu3] + eta[mu1,nu1]*eta[mu2,mu3]*k1[nu2]*k2[nu3] - eta[mu1,mu3]*eta[mu2,nu1]*k1[nu2]*k2[nu3] - eta[mu1,mu2]*eta[mu3,nu1]*k1[nu2]*k2[nu3] + 3*eta[mu1,nu2]*eta[mu3,nu1]*k2[mu2]*k2[nu3] - 5*eta[mu1,nu1]*eta[mu3,nu2]*k2[mu2]*k2[nu3] + 3*eta[mu1,mu3]*eta[nu1,nu2]*k2[mu2]*k2[nu3] + 2*eta[mu1,nu2]*eta[mu2,nu1]*k2[mu3]*k2[nu3] + 2*eta[mu1,mu2]*eta[nu1,nu2]*k2[mu3]*k2[nu3] - 5*eta[mu1,nu1]*eta[mu2,mu3]*k2[nu2]*k2[nu3] + 3*eta[mu1,mu3]*eta[mu2,nu1]*k2[nu2]*k2[nu3] + 3*eta[mu1,mu2]*eta[mu3,nu1]*k2[nu2]*k2[nu3] + eta[mu1,nu2]*eta[mu2,nu1]*eta[mu3,nu3]*(5*k1[-id1]*k1[id1] + 8*k1[id1]*k2[-id1] + 5*k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1]) + eta[mu1,mu2]*eta[mu3,nu3]*eta[nu1,nu2]*(5*k1[-id1]*k1[id1] + 8*k1[id1]*k2[-id1] + 5*k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1]) - 2*eta[mu1,nu2]*eta[mu2,nu3]*eta[mu3,nu1]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,nu3]*eta[mu2,nu1]*eta[mu3,nu2]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 4*eta[mu1,nu1]*eta[mu2,nu2]*eta[mu3,nu3]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,nu3]*eta[mu2,mu3]*eta[nu1,nu2]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,mu3]*eta[mu2,nu3]*eta[nu1,nu2]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,nu2]*eta[mu2,mu3]*eta[nu1,nu3]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,mu2]*eta[mu3,nu2]*eta[nu1,nu3]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,mu3]*eta[mu2,nu1]*eta[nu2,nu3]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) - 2*eta[mu1,mu2]*eta[mu3,nu1]*eta[nu2,nu3]*(k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + k3[-id1]*k3[id1]) + eta[mu1,nu3]*eta[mu2,nu2]*eta[mu3,nu1]*(5*k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + 8*k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + 5*k3[-id1]*k3[id1]) + eta[mu1,mu3]*eta[mu2,nu2]*eta[nu1,nu3]*(5*k1[-id1]*k1[id1] + k1[id1]*k2[-id1] + 8*k1[id1]*k3[-id1] + k2[id1]*k3[-id1] + 5*k3[-id1]*k3[id1]) + eta[mu1,nu1]*eta[mu2,nu3]*eta[mu3,nu2]*(k1[id1]*k2[-id1] + 5*k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + 8*k2[id1]*k3[-id1] + 5*k3[-id1]*k3[id1]) + eta[mu1,nu1]*eta[mu2,mu3]*eta[nu2,nu3]*(k1[id1]*k2[-id1] + 5*k2[-id1]*k2[id1] + k1[id1]*k3[-id1] + 8*k2[id1]*k3[-id1] + 5*k3[-id1]*k3[id1]) + eta[mu3,nu3]*eta[nu1,nu2]*k1[mu2]*k3[mu1] - eta[mu3,nu2]*eta[nu1,nu3]*k1[mu2]*k3[mu1] - eta[mu3,nu1]*eta[nu2,nu3]*k1[mu2]*k3[mu1] - 5*eta[mu2,nu3]*eta[mu3,nu2]*k1[nu1]*k3[mu1] + 6*eta[mu2,nu2]*eta[mu3,nu3]*k1[nu1]*k3[mu1] - 5*eta[mu2,mu3]*eta[nu2,nu3]*k1[nu1]*k3[mu1] - eta[mu2,nu3]*eta[mu3,nu1]*k1[nu2]*k3[mu1] + eta[mu2,nu1]*eta[mu3,nu3]*k1[nu2]*k3[mu1] - eta[mu2,mu3]*eta[nu1,nu3]*k1[nu2]*k3[mu1] - 2*eta[mu3,nu3]*eta[nu1,nu2]*k2[mu2]*k3[mu1] + 2*eta[mu3,nu2]*eta[nu1,nu3]*k2[mu2]*k3[mu1] + 2*eta[mu3,nu1]*eta[nu2,nu3]*k2[mu2]*k3[mu1] - eta[mu2,nu3]*eta[nu1,nu2]*k2[mu3]*k3[mu1] + eta[mu2,nu2]*eta[nu1,nu3]*k2[mu3]*k3[mu1] - eta[mu2,nu1]*eta[nu2,nu3]*k2[mu3]*k3[mu1] + 4*eta[mu2,nu3]*eta[mu3,nu2]*k2[nu1]*k3[mu1] - 4*eta[mu2,nu2]*eta[mu3,nu3]*k2[nu1]*k3[mu1] + 4*eta[mu2,mu3]*eta[nu2,nu3]*k2[nu1]*k3[mu1] + 2*eta[mu2,nu3]*eta[mu3,nu1]*k2[nu2]*k3[mu1] - 2*eta[mu2,nu1]*eta[mu3,nu3]*k2[nu2]*k3[mu1] + 2*eta[mu2,mu3]*eta[nu1,nu3]*k2[nu2]*k3[mu1] + eta[mu2,nu2]*eta[mu3,nu1]*k2[nu3]*k3[mu1] - eta[mu2,nu1]*eta[mu3,nu2]*k2[nu3]*k3[mu1] - eta[mu2,mu3]*eta[nu1,nu2]*k2[nu3]*k3[mu1] - 2*eta[mu3,nu3]*eta[nu1,nu2]*k1[mu1]*k3[mu2] + 2*eta[mu3,nu2]*eta[nu1,nu3]*k1[mu1]*k3[mu2] + 2*eta[mu3,nu1]*eta[nu2,nu3]*k1[mu1]*k3[mu2] - eta[mu1,nu3]*eta[nu1,nu2]*k1[mu3]*k3[mu2] - eta[mu1,nu2]*eta[nu1,nu3]*k1[mu3]*k3[mu2] + eta[mu1,nu1]*eta[nu2,nu3]*k1[mu3]*k3[mu2] + 2*eta[mu1,nu3]*eta[mu3,nu2]*k1[nu1]*k3[mu2] - 2*eta[mu1,nu2]*eta[mu3,nu3]*k1[nu1]*k3[mu2] + 2*eta[mu1,mu3]*eta[nu2,nu3]*k1[nu1]*k3[mu2] + 4*eta[mu1,nu3]*eta[mu3,nu1]*k1[nu2]*k3[mu2] - 4*eta[mu1,nu1]*eta[mu3,nu3]*k1[nu2]*k3[mu2] + 4*eta[mu1,mu3]*eta[nu1,nu3]*k1[nu2]*k3[mu2] - eta[mu1,nu2]*eta[mu3,nu1]*k1[nu3]*k3[mu2] + eta[mu1,nu1]*eta[mu3,nu2]*k1[nu3]*k3[mu2] - eta[mu1,mu3]*eta[nu1,nu2]*k1[nu3]*k3[mu2] + eta[mu3,nu3]*eta[nu1,nu2]*k2[mu1]*k3[mu2] - eta[mu3,nu2]*eta[nu1,nu3]*k2[mu1]*k3[mu2] - eta[mu3,nu1]*eta[nu2,nu3]*k2[mu1]*k3[mu2] - eta[mu1,nu3]*eta[mu3,nu2]*k2[nu1]*k3[mu2] + eta[mu1,nu2]*eta[mu3,nu3]*k2[nu1]*k3[mu2] - eta[mu1,mu3]*eta[nu2,nu3]*k2[nu1]*k3[mu2] - 5*eta[mu1,nu3]*eta[mu3,nu1]*k2[nu2]*k3[mu2] + 6*eta[mu1,nu1]*eta[mu3,nu3]*k2[nu2]*k3[mu2] - 5*eta[mu1,mu3]*eta[nu1,nu3]*k2[nu2]*k3[mu2] + 4*eta[mu2,nu3]*eta[nu1,nu2]*k1[mu1]*k3[mu3] - 8*eta[mu2,nu2]*eta[nu1,nu3]*k1[mu1]*k3[mu3] + 4*eta[mu2,nu1]*eta[nu2,nu3]*k1[mu1]*k3[mu3] + 2*eta[mu1,nu3]*eta[nu1,nu2]*k1[mu2]*k3[mu3] + 2*eta[mu1,nu2]*eta[nu1,nu3]*k1[mu2]*k3[mu3] - 2*eta[mu1,nu1]*eta[nu2,nu3]*k1[mu2]*k3[mu3] - 8*eta[mu1,nu3]*eta[mu2,nu2]*k1[nu1]*k3[mu3] + 4*eta[mu1,nu2]*eta[mu2,nu3]*k1[nu1]*k3[mu3] + 4*eta[mu1,mu2]*eta[nu2,nu3]*k1[nu1]*k3[mu3] + 2*eta[mu1,nu3]*eta[mu2,nu1]*k1[nu2]*k3[mu3] - 2*eta[mu1,nu1]*eta[mu2,nu3]*k1[nu2]*k3[mu3] + 2*eta[mu1,mu2]*eta[nu1,nu3]*k1[nu2]*k3[mu3] - 5*eta[mu1,nu2]*eta[mu2,nu1]*k1[nu3]*k3[mu3] + 6*eta[mu1,nu1]*eta[mu2,nu2]*k1[nu3]*k3[mu3] - 5*eta[mu1,mu2]*eta[nu1,nu2]*k1[nu3]*k3[mu3] + 2*eta[mu2,nu3]*eta[nu1,nu2]*k2[mu1]*k3[mu3] - 2*eta[mu2,nu2]*eta[nu1,nu3]*k2[mu1]*k3[mu3] + 2*eta[mu2,nu1]*eta[nu2,nu3]*k2[mu1]*k3[mu3] + 4*eta[mu1,nu3]*eta[nu1,nu2]*k2[mu2]*k3[mu3] + 4*eta[mu1,nu2]*eta[nu1,nu3]*k2[mu2]*k3[mu3] - 8*eta[mu1,nu1]*eta[nu2,nu3]*k2[mu2]*k3[mu3] - 2*eta[mu1,nu3]*eta[mu2,nu2]*k2[nu1]*k3[mu3] + 2*eta[mu1,nu2]*eta[mu2,nu3]*k2[nu1]*k3[mu3] + 2*eta[mu1,mu2]*eta[nu2,nu3]*k2[nu1]*k3[mu3] + 4*eta[mu1,nu3]*eta[mu2,nu1]*k2[nu2]*k3[mu3] - 8*eta[mu1,nu1]*eta[mu2,nu3]*k2[nu2]*k3[mu3] + 4*eta[mu1,mu2]*eta[nu1,nu3]*k2[nu2]*k3[mu3] - 5*eta[mu1,nu2]*eta[mu2,nu1]*k2[nu3]*k3[mu3] + 6*eta[mu1,nu1]*eta[mu2,nu2]*k2[nu3]*k3[mu3] - 5*eta[mu1,mu2]*eta[nu1,nu2]*k2[nu3]*k3[mu3] + 3*eta[mu2,nu3]*eta[nu1,nu2]*k3[mu1]*k3[mu3] - 5*eta[mu2,nu2]*eta[nu1,nu3]*k3[mu1]*k3[mu3] + 3*eta[mu2,nu1]*eta[nu2,nu3]*k3[mu1]*k3[mu3] + 3*eta[mu1,nu3]*eta[nu1,nu2]*k3[mu2]*k3[mu3] + 3*eta[mu1,nu2]*eta[nu1,nu3]*k3[mu2]*k3[mu3] - 5*eta[mu1,nu1]*eta[nu2,nu3]*k3[mu2]*k3[mu3] - 5*eta[mu2,nu3]*eta[mu3,nu2]*k1[mu1]*k3[nu1] + 6*eta[mu2,nu2]*eta[mu3,nu3]*k1[mu1]*k3[nu1] - 5*eta[mu2,mu3]*eta[nu2,nu3]*k1[mu1]*k3[nu1] - eta[mu1,nu3]*eta[mu3,nu2]*k1[mu2]*k3[nu1] + eta[mu1,nu2]*eta[mu3,nu3]*k1[mu2]*k3[nu1] - eta[mu1,mu3]*eta[nu2,nu3]*k1[mu2]*k3[nu1] - eta[mu1,nu3]*eta[mu2,mu3]*k1[nu2]*k3[nu1] - eta[mu1,mu3]*eta[mu2,nu3]*k1[nu2]*k3[nu1] + eta[mu1,mu2]*eta[mu3,nu3]*k1[nu2]*k3[nu1] + 4*eta[mu2,nu3]*eta[mu3,nu2]*k2[mu1]*k3[nu1] - 4*eta[mu2,nu2]*eta[mu3,nu3]*k2[mu1]*k3[nu1] + 4*eta[mu2,mu3]*eta[nu2,nu3]*k2[mu1]*k3[nu1] + 2*eta[mu1,nu3]*eta[mu3,nu2]*k2[mu2]*k3[nu1] - 2*eta[mu1,nu2]*eta[mu3,nu3]*k2[mu2]*k3[nu1] + 2*eta[mu1,mu3]*eta[nu2,nu3]*k2[mu2]*k3[nu1] + eta[mu1,nu3]*eta[mu2,nu2]*k2[mu3]*k3[nu1] - eta[mu1,nu2]*eta[mu2,nu3]*k2[mu3]*k3[nu1] - eta[mu1,mu2]*eta[nu2,nu3]*k2[mu3]*k3[nu1] + 2*eta[mu1,nu3]*eta[mu2,mu3]*k2[nu2]*k3[nu1] + 2*eta[mu1,mu3]*eta[mu2,nu3]*k2[nu2]*k3[nu1] - 2*eta[mu1,mu2]*eta[mu3,nu3]*k2[nu2]*k3[nu1] - eta[mu1,nu2]*eta[mu2,mu3]*k2[nu3]*k3[nu1] + eta[mu1,mu3]*eta[mu2,nu2]*k2[nu3]*k3[nu1] - eta[mu1,mu2]*eta[mu3,nu2]*k2[nu3]*k3[nu1] + 2*eta[mu2,nu3]*eta[mu3,nu2]*k3[mu1]*k3[nu1] + 2*eta[mu2,mu3]*eta[nu2,nu3]*k3[mu1]*k3[nu1] - 5*eta[mu1,nu3]*eta[mu2,nu2]*k3[mu3]*k3[nu1] + 3*eta[mu1,nu2]*eta[mu2,nu3]*k3[mu3]*k3[nu1] + 3*eta[mu1,mu2]*eta[nu2,nu3]*k3[mu3]*k3[nu1] + 2*eta[mu2,nu3]*eta[mu3,nu1]*k1[mu1]*k3[nu2] - 2*eta[mu2,nu1]*eta[mu3,nu3]*k1[mu1]*k3[nu2] + 2*eta[mu2,mu3]*eta[nu1,nu3]*k1[mu1]*k3[nu2] + 4*eta[mu1,nu3]*eta[mu3,nu1]*k1[mu2]*k3[nu2] - 4*eta[mu1,nu1]*eta[mu3,nu3]*k1[mu2]*k3[nu2] + 4*eta[mu1,mu3]*eta[nu1,nu3]*k1[mu2]*k3[nu2] - eta[mu1,nu3]*eta[mu2,nu1]*k1[mu3]*k3[nu2] + eta[mu1,nu1]*eta[mu2,nu3]*k1[mu3]*k3[nu2] - eta[mu1,mu2]*eta[nu1,nu3]*k1[mu3]*k3[nu2] + 2*eta[mu1,nu3]*eta[mu2,mu3]*k1[nu1]*k3[nu2] + 2*eta[mu1,mu3]*eta[mu2,nu3]*k1[nu1]*k3[nu2] - 2*eta[mu1,mu2]*eta[mu3,nu3]*k1[nu1]*k3[nu2] + eta[mu1,nu1]*eta[mu2,mu3]*k1[nu3]*k3[nu2] - eta[mu1,mu3]*eta[mu2,nu1]*k1[nu3]*k3[nu2] - eta[mu1,mu2]*eta[mu3,nu1]*k1[nu3]*k3[nu2] - eta[mu2,nu3]*eta[mu3,nu1]*k2[mu1]*k3[nu2] + eta[mu2,nu1]*eta[mu3,nu3]*k2[mu1]*k3[nu2] - eta[mu2,mu3]*eta[nu1,nu3]*k2[mu1]*k3[nu2] - 5*eta[mu1,nu3]*eta[mu3,nu1]*k2[mu2]*k3[nu2] + 6*eta[mu1,nu1]*eta[mu3,nu3]*k2[mu2]*k3[nu2] - 5*eta[mu1,mu3]*eta[nu1,nu3]*k2[mu2]*k3[nu2] - eta[mu1,nu3]*eta[mu2,mu3]*k2[nu1]*k3[nu2] - eta[mu1,mu3]*eta[mu2,nu3]*k2[nu1]*k3[nu2] + eta[mu1,mu2]*eta[mu3,nu3]*k2[nu1]*k3[nu2] + 2*eta[mu1,nu3]*eta[mu3,nu1]*k3[mu2]*k3[nu2] + 2*eta[mu1,mu3]*eta[nu1,nu3]*k3[mu2]*k3[nu2] + 3*eta[mu1,nu3]*eta[mu2,nu1]*k3[mu3]*k3[nu2] - 5*eta[mu1,nu1]*eta[mu2,nu3]*k3[mu3]*k3[nu2] + 3*eta[mu1,mu2]*eta[nu1,nu3]*k3[mu3]*k3[nu2] - 8*eta[mu2,nu2]*eta[mu3,nu1]*k1[mu1]*k3[nu3] + 4*eta[mu2,nu1]*eta[mu3,nu2]*k1[mu1]*k3[nu3] + 4*eta[mu2,mu3]*eta[nu1,nu2]*k1[mu1]*k3[nu3] + 2*eta[mu1,nu2]*eta[mu3,nu1]*k1[mu2]*k3[nu3] - 2*eta[mu1,nu1]*eta[mu3,nu2]*k1[mu2]*k3[nu3] + 2*eta[mu1,mu3]*eta[nu1,nu2]*k1[mu2]*k3[nu3] - 5*eta[mu1,nu2]*eta[mu2,nu1]*k1[mu3]*k3[nu3] + 6*eta[mu1,nu1]*eta[mu2,nu2]*k1[mu3]*k3[nu3] - 5*eta[mu1,mu2]*eta[nu1,nu2]*k1[mu3]*k3[nu3] + 4*eta[mu1,nu2]*eta[mu2,mu3]*k1[nu1]*k3[nu3] - 8*eta[mu1,mu3]*eta[mu2,nu2]*k1[nu1]*k3[nu3] + 4*eta[mu1,mu2]*eta[mu3,nu2]*k1[nu1]*k3[nu3] - 2*eta[mu1,nu1]*eta[mu2,mu3]*k1[nu2]*k3[nu3] + 2*eta[mu1,mu3]*eta[mu2,nu1]*k1[nu2]*k3[nu3] + 2*eta[mu1,mu2]*eta[mu3,nu1]*k1[nu2]*k3[nu3] - 2*eta[mu2,nu2]*eta[mu3,nu1]*k2[mu1]*k3[nu3] + 2*eta[mu2,nu1]*eta[mu3,nu2]*k2[mu1]*k3[nu3] + 2*eta[mu2,mu3]*eta[nu1,nu2]*k2[mu1]*k3[nu3] + 4*eta[mu1,nu2]*eta[mu3,nu1]*k2[mu2]*k3[nu3] - 8*eta[mu1,nu1]*eta[mu3,nu2]*k2[mu2]*k3[nu3] + 4*eta[mu1,mu3]*eta[nu1,nu2]*k2[mu2]*k3[nu3] - 5*eta[mu1,nu2]*eta[mu2,nu1]*k2[mu3]*k3[nu3] + 6*eta[mu1,nu1]*eta[mu2,nu2]*k2[mu3]*k3[nu3] - 5*eta[mu1,mu2]*eta[nu1,nu2]*k2[mu3]*k3[nu3] + 2*eta[mu1,nu2]*eta[mu2,mu3]*k2[nu1]*k3[nu3] - 2*eta[mu1,mu3]*eta[mu2,nu2]*k2[nu1]*k3[nu3] + 2*eta[mu1,mu2]*eta[mu3,nu2]*k2[nu1]*k3[nu3] - 8*eta[mu1,nu1]*eta[mu2,mu3]*k2[nu2]*k3[nu3] + 4*eta[mu1,mu3]*eta[mu2,nu1]*k2[nu2]*k3[nu3] + 4*eta[mu1,mu2]*eta[mu3,nu1]*k2[nu2]*k3[nu3] - 5*eta[mu2,nu2]*eta[mu3,nu1]*k3[mu1]*k3[nu3] + 3*eta[mu2,nu1]*eta[mu3,nu2]*k3[mu1]*k3[nu3] + 3*eta[mu2,mu3]*eta[nu1,nu2]*k3[mu1]*k3[nu3] + 3*eta[mu1,nu2]*eta[mu3,nu1]*k3[mu2]*k3[nu3] - 5*eta[mu1,nu1]*eta[mu3,nu2]*k3[mu2]*k3[nu3] + 3*eta[mu1,mu3]*eta[nu1,nu2]*k3[mu2]*k3[nu3] - 16*eta[mu1,nu2]*eta[mu2,nu1]*k3[mu3]*k3[nu3] + 16*eta[mu1,nu1]*eta[mu2,nu2]*k3[mu3]*k3[nu3] - 16*eta[mu1,mu2]*eta[nu1,nu2]*k3[mu3]*k3[nu3] + 3*eta[mu1,nu2]*eta[mu2,mu3]*k3[nu1]*k3[nu3] - 5*eta[mu1,mu3]*eta[mu2,nu2]*k3[nu1]*k3[nu3] + 3*eta[mu1,mu2]*eta[mu3,nu2]*k3[nu1]*k3[nu3] - 5*eta[mu1,nu1]*eta[mu2,mu3]*k3[nu2]*k3[nu3] + 3*eta[mu1,mu3]*eta[mu2,nu1]*k3[nu2]*k3[nu3] + 3*eta[mu1,mu2]*eta[mu3,nu1]*k3[nu2]*k3[nu3])



==> anc/FirstOrderDeflections.txt <==
(* ANCILLARY FILE [3∕4]: FIRST-ORDER DEFLECTIONS


This is the third of four ancillary files to
"Gravitational bremsstrahlung from spinning binaries in the post-Minkowskian expansion"
by Massimiliano Maria Riva, Filippo Vernizzi, and Leong Khim Wong


This file contains computer-readable expressions for the first-order deflections in the trajectory of body 1, as defined in Table V of the Supplemental Material. Specifically, we provide expressions for:
 - DeflectionInx1[mu_]: First-order deflection in the worldline of body 1, \delta^{(1)} x_1^\mu, but omitting the integral over \ell
 - DeflectionInU1[mu_]: First-order deflection in the velocity of body 1, \delta^{(1)} \mathcal{U}_1^\mu, but omitting the integral over \ell
 - DeflectionInS1[mu_, nu_]: First-order deflection in the spin of body 1, \delta^{(1)} \mathcal{S}_1^{\mu\nu}, but omitting the integral over \ell

Deflections in the trajectory for body 2 follow from interchanging the body labels 1 <-> 2


We use the following notation:
 - d: Dimension of the spacetime
 - mu, nu: Free spacetime indices
 - id1, id2, id3: Spacetime indices being summed over
 - kappa: \kappa = \∖sqrt{32 \pi G}
 - m1, m2: Masses of the two bodies
 - CE1, CE2: Wilson coefficients for the spin-induced quadrupole moments of the two bodies
 - T1: Parameter \tau_1 along the worldline of body 1
 - b[_]: Impact parameter vector
 - u1[_], u2[_]: Initial four-velocities of the two bodies
 - s1[__], s2[__]: Initial reduced spin tensors of the two bodies
 - ell[_]: Momentum variable being integrated over
 - Scalar[_]: Function as implemented by the xAct package (http:∕∕www.xact.es)
 - BarDiracDelta[_]: Dirac delta function with the accompanying factor of 2\pi, \bar\delta(_)
 - gamma: Lorentz factor \gamma = (u_1 \cdot u_2)

 *)

DeflectionInx1[mu_] = ((I/4)*kappa^2*m2*BarDiracDelta[Scalar[ell[id1]*u2[-id1]]]*((((-1 + (-2 + d)*gamma^2)*ell[mu])/Scalar[ell[id1]*u1[-id1]] + 2*(u1[mu] - (-2 + d)*gamma*u2[mu]))/(-2 + d) + I*(ell[id1]*(s1[mu,-id1]/(-2 + d) + gamma*s2[mu,-id1]) + ((Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]])*(gamma*ell[mu] - Scalar[ell[id1]*u1[-id1]]*u2[mu]))/Scalar[ell[id1]*u1[-id1]]) + (ell[mu]*(CE1*(-1 + (-2 + d)*gamma^2)*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (-2 + d)*gamma*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]] - CE2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*CE2*gamma^2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] + CE2*d*gamma^2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] + CE1*Scalar[s1[-id1,-id2]*s1[id1,id2]]*Scalar[ell[id1]*u1[-id1]]^2 - 2*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]] + d*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]] + 2*CE1*Scalar[ell[id1]*u1[-id1]]^2*Scalar[s1[-id1,id3]*s1[-id2,-id3]*u2[id1]*u2[id2]] - CE1*d*Scalar[ell[id1]*u1[-id1]]^2*Scalar[s1[-id1,id3]*s1[-id2,-id3]*u2[id1]*u2[id2]]) + Scalar[ell[id1]*u1[-id1]]*(ell[id1]*(-2*(1 + CE1)*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]] - (-2 + d)*(2*gamma*s1[mu,-id1] - s2[mu,-id1])*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]) + 2*CE2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u1[mu] - 4*s1[mu,-id1]*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u2[id1] + 2*d*s1[mu,-id1]*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u2[id1] + 2*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]]*u2[mu] - d*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]]*u2[mu] + 4*CE2*gamma*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u2[mu] - 2*CE2*d*gamma*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u2[mu] - 4*CE1*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]*u2[mu] + 2*CE1*d*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]*u2[mu] + 2*CE1*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(u1[mu] - (-2 + d)*gamma*u2[mu])))/(2*(-2 + d)*Scalar[ell[id1]*u1[-id1]])))/(E^(I*(Scalar[b[id1]*ell[-id1]] + T1*Scalar[ell[id1]*u1[-id1]]))*Scalar[ell[-id1]*ell[id1]]*Scalar[ell[id1]*u1[-id1]])

DeflectionInU1[mu_] = ((I/4)*kappa^2*m2*BarDiracDelta[Scalar[ell[id1]*u2[-id1]]]*((ell[id1]*(s1[mu,-id1] + (-2 + d)*gamma*s2[mu,-id1])*Scalar[ell[id1]*u1[-id1]])/(-2 + d) + (Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]])*(gamma*ell[mu] - Scalar[ell[id1]*u1[-id1]]*u2[mu]) - (I*((-1 + (-2 + d)*gamma^2)*ell[mu] + 2*Scalar[ell[id1]*u1[-id1]]*(u1[mu] - (-2 + d)*gamma*u2[mu])))/(-2 + d) - ((I/2)*(ell[mu]*(CE1*(-1 + (-2 + d)*gamma^2)*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (-2 + d)*gamma*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]] - CE2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*CE2*gamma^2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] + CE2*d*gamma^2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]] + CE1*Scalar[s1[-id1,-id2]*s1[id1,id2]]*Scalar[ell[id1]*u1[-id1]]^2 - 2*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]] + d*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]] + 2*CE1*Scalar[ell[id1]*u1[-id1]]^2*Scalar[s1[-id1,id3]*s1[-id2,-id3]*u2[id1]*u2[id2]] - CE1*d*Scalar[ell[id1]*u1[-id1]]^2*Scalar[s1[-id1,id3]*s1[-id2,-id3]*u2[id1]*u2[id2]]) + Scalar[ell[id1]*u1[-id1]]*(ell[id1]*(-2*(1 + CE1)*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]] - (-2 + d)*(2*gamma*s1[mu,-id1] - s2[mu,-id1])*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]) + 2*CE2*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u1[mu] - 4*s1[mu,-id1]*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u2[id1] + 2*d*s1[mu,-id1]*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u2[id1] + 2*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]]*u2[mu] - d*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s2[-id2,-id3]]*u2[mu] + 4*CE2*gamma*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u2[mu] - 2*CE2*d*gamma*Scalar[ell[id1]*ell[id2]*s2[-id1,id3]*s2[-id2,-id3]]*u2[mu] - 4*CE1*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]*u2[mu] + 2*CE1*d*Scalar[ell[id1]*u1[-id1]]*Scalar[ell[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]*u2[mu] + 2*CE1*Scalar[ell[id1]*ell[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(u1[mu] - (-2 + d)*gamma*u2[mu]))))/(-2 + d)))/(E^(I*(Scalar[b[id1]*ell[-id1]] + T1*Scalar[ell[id1]*u1[-id1]]))*Scalar[ell[-id1]*ell[id1]]*Scalar[ell[id1]*u1[-id1]])

DeflectionInS1[mu_,nu_] = -1/4*(kappa^2*m1*m2*BarDiracDelta[Scalar[ell[id1]*u2[-id1]]]*(gamma*(-(ell[nu]*s1[mu,-id1]) + ell[mu]*s1[nu,-id1])*u2[id1] + (ell[id1]*(s1[nu,-id1]*(u1[mu] - (-2 + d)*gamma*u2[mu]) - s1[mu,-id1]*(u1[nu] - (-2 + d)*gamma*u2[nu])))/(-2 + d) + ((I/2)*(ell[id1]*(ell[nu]*s1[mu,id2]*(2*CE1*(1 - (-2 + d)*gamma^2)*s1[-id1,-id2] - (-2 + d)*gamma*s2[-id1,-id2]) + ell[mu]*s1[nu,id2]*(2*CE1*(-1 + (-2 + d)*gamma^2)*s1[-id1,-id2] + (-2 + d)*gamma*s2[-id1,-id2]) - 2*gamma*ell[id2]*s1[nu,-id1]*s2[mu,-id2] + d*gamma*ell[id2]*s1[nu,-id1]*s2[mu,-id2] + 2*gamma*ell[id2]*s1[mu,-id1]*s2[nu,-id2] - d*gamma*ell[id2]*s1[mu,-id1]*s2[nu,-id2] + 2*s1[-id1,-id2]*s1[nu,id2]*Scalar[ell[id1]*u1[-id1]]*u1[mu] + 2*CE1*s1[-id1,-id2]*s1[nu,id2]*Scalar[ell[id1]*u1[-id1]]*u1[mu] - 4*gamma*s1[nu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[mu] + 2*d*gamma*s1[nu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[mu] - 2*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]]*u1[nu] - 2*CE1*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]]*u1[nu] + 4*gamma*s1[mu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[nu] - 2*d*gamma*s1[mu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[nu] + 4*CE1*gamma*s1[-id1,-id2]*s1[nu,id2]*Scalar[ell[id1]*u1[-id1]]*u2[mu] - 2*CE1*d*gamma*s1[-id1,-id2]*s1[nu,id2]*Scalar[ell[id1]*u1[-id1]]*u2[mu] + 2*s1[nu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*u2[mu] - d*s1[nu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*u2[mu] - 4*CE1*gamma*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]]*u2[nu] + 2*CE1*d*gamma*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]]*u2[nu] - 2*s1[mu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*u2[nu] + d*s1[mu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]*u2[nu]) + (-2 + d)*u2[id1]*(ell[nu]*(2*CE1*gamma*s1[-id1,-id2]*s1[mu,id2]*Scalar[ell[id1]*u1[-id1]] - s1[mu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]) + ell[mu]*(-2*CE1*gamma*s1[-id1,-id2]*s1[nu,id2]*Scalar[ell[id1]*u1[-id1]] + s1[nu,-id1]*Scalar[ell[id1]*s2[-id1,-id2]*u1[id2]]) + 2*Scalar[ell[id1]*u1[-id1]]*(-(s1[nu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[mu]) + s1[mu,-id1]*Scalar[ell[id1]*s1[-id1,-id2]*u2[id2]]*u1[nu] + CE1*s1[-id1,-id2]*Scalar[ell[id1]*u1[-id1]]*(s1[nu,id2]*u2[mu] - s1[mu,id2]*u2[nu])))))/(-2 + d)))/(E^(I*(Scalar[b[id1]*ell[-id1]] + T1*Scalar[ell[id1]*u1[-id1]]))*Scalar[ell[-id1]*ell[id1]]*Scalar[ell[id1]*u1[-id1]])



==> anc/RadiatedFourMomentum.txt <==
(* ANCILLARY FILE [1∕4]: RADIATED FOUR-MOMENTUM


This is the first of four ancillary files to
"Gravitational bremsstrahlung from spinning binaries in the post-Minkowskian expansion"
by Massimiliano Maria Riva, Filippo Vernizzi, and Leong Khim Wong


This file contains computer-readable expressions for the radiated four-momentum at leading order in G and up to quadratic order in the spins. The result is decomposed into four components:
 - Cu1: The component \mathcal{C}_{u_1}
 - Cu2: The component \mathcal{C}_{u_2}
 - Cbh: The component \mathcal{C}_{\hat{b}}
 - Clh: The component \mathcal{C}_{\hat{l}}

For each of these components, we further split the result into different spin orders:
 - 0: Terms that are independent of the spins
 - S1: Terms that are linear in s_1
 - S2: Terms that are linear in s_2
 - S1S2: Terms that are bilinear in s_1 and s_2
 - S1S1: Terms that are quadratic in s_1
 - S2S2: Terms that are quadratic in s_2


We use the following notation:
 - G: Newton's gravitational constant
 - b: Magnitude of the impact parameter, b = \sqrt{- b_\mu b^\mu}
 - gamma: Lorentz factor \gamma = (u_1 \cdot u_2)
 - M: Total mass of the two bodies, M = m_1 + m_2
 - nu: Symmetric mass ratio, \nu = m_1 m_2∕M^2
 - CE1, CE2: Wilson coefficients for the spin-induced quadrupole moments of the two bodies
 - mu: Free spacetime index
 - u1[_], u2[_]: Initial four-velocities of the two bodies
 - bh[_]: Unit vector \hat{b} in the direction of the impact parameter
 - lh[_]: Unit vector \hat{l} in the direction of the orbital angular momentum
 - s1u2, s1bh, s1lh: Four-dimensional inner products between the reduced Pauli-Lubanski spin vector s_1^\mu
                     and the vectors u_2^\mu, \hat{b}^\mu, and \hat{l}^\mu, respectively
 - s2u1, s2bh, s2lh: Four-dimensional inner products between the reduced Pauli-Lubanski spin vector s_2^\mu
                     and the vectors u_1^\mu, \hat{b}^\mu, and \hat{l}^\mu, respectively


 *)

(* Component Cu1 *)

Cu10 = (1151 - 3336*gamma + 3148*gamma^2 - 912*gamma^3 + 339*gamma^4 - 552*gamma^5 + 210*gamma^6)/(48*(-1 + gamma^2)^(3/2)) + ((-33*gamma + 112*gamma^3 - 165*gamma^5 + 70*gamma^7)*ArcCosh[gamma])/(16*(-1 + gamma^2)^2) + ((5 - 76*gamma + 150*gamma^2 - 60*gamma^3 - 35*gamma^4)*Log[(1 + gamma)/2])/(8*Sqrt[-1 + gamma^2])

Cu1S1 = (s1lh*((1352 - 4741*gamma + 5393*gamma^2 - 1627*gamma^3 - 111*gamma^4 - 356*gamma^5 + 210*gamma^6)/(16*(1 + gamma)*(-1 + gamma^2)) + ((135*gamma^2 - 405*gamma^4 + 210*gamma^6)*ArcCosh[gamma])/(16*(-1 + gamma^2)^(3/2)) + ((48 - 147*gamma + 405*gamma^2 - 345*gamma^3 - 105*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma))))/b

Cu1S2 = (s2lh*((1245 - 4243*gamma + 4732*gamma^2 - 1350*gamma^3 - 219*gamma^4 - 279*gamma^5 + 210*gamma^6)/(16*(1 + gamma)*(-1 + gamma^2)) + ((27*gamma^2 - 81*gamma^4 + 42*gamma^6)*ArcCosh[gamma])/(4*(-1 + gamma^2)^(3/2)) + ((9 - 30*gamma + 84*gamma^2 - 66*gamma^3 - 21*gamma^4)*Log[(1 + gamma)/2])/(2*(1 + gamma))))/b

Cu1S1S1 = (CE1*s1u2^2*((70074 - 236490*gamma + 290877*gamma^2 - 125580*gamma^3 - 16086*gamma^4 + 20580*gamma^5 - 3645*gamma^6 + 450*gamma^7 + 1260*gamma^8)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-81*gamma - 81*gamma^3 + 90*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((297 - 1206*gamma + 1620*gamma^2 - 1170*gamma^3 + 315*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1u2^2*((-2391 - 21900*gamma + 57822*gamma^2 - 30600*gamma^3 - 15501*gamma^4 + 16530*gamma^5 - 5670*gamma^6 + 450*gamma^7 + 1260*gamma^8)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-135*gamma + 90*gamma^3)*ArcCosh[gamma])/(64*(-1 + gamma^2)^2) + ((297 - 1062*gamma + 1620*gamma^2 - 1170*gamma^3 + 315*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1lh^2*((38447 - 131850*gamma + 171298*gamma^2 - 58250*gamma^3 - 16935*gamma^4 - 1180*gamma^5 + 5670*gamma^6)/(320*(1 + gamma)^2*Sqrt[-1 + gamma^2]) + ((-135*gamma - 855*gamma^3 + 630*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)) + ((-87 + 954*gamma - 573*gamma^2 + 636*gamma^3 + 975*gamma^4 - 1590*gamma^5 - 315*gamma^6)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s1bh^2*((24022 + 6674*gamma - 15315*gamma^2 + 7686*gamma^3 + 2868*gamma^4 - 5070*gamma^5 - 1495*gamma^6 + 3310*gamma^7 + 2520*gamma^8)/(320*(1 + gamma)^4*Sqrt[-1 + gamma^2]) + ((-945*gamma^3 + 630*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)) + ((168 - 801*gamma + 357*gamma^2 + 1866*gamma^3 - 210*gamma^4 - 1065*gamma^5 - 315*gamma^6)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (CE1*s1lh^2*((13732 - 108664*gamma + 296895*gamma^2 - 372936*gamma^3 + 217323*gamma^4 - 47880*gamma^5 + 8525*gamma^6 - 10040*gamma^7 + 3045*gamma^8)/(320*(-1 + gamma^2)^(5/2)) + ((567*gamma - 2655*gamma^3 + 4803*gamma^5 - 3765*gamma^7 + 1050*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((441 - 423*gamma + 489*gamma^2 - 2607*gamma^3 + 915*gamma^4 + 3555*gamma^5 - 1845*gamma^6 - 525*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE1*s1bh^2*((56342 - 155290*gamma + 127504*gamma^2 - 1280*gamma^3 - 75309*gamma^4 + 132330*gamma^5 - 117647*gamma^6 + 20740*gamma^7 + 13415*gamma^8 + 3500*gamma^9 - 4305*gamma^10)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-648*gamma + 2655*gamma^3 - 4632*gamma^5 + 3675*gamma^7 - 1050*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((-144 - 783*gamma + 834*gamma^2 + 2643*gamma^3 - 2220*gamma^4 - 2385*gamma^5 + 1530*gamma^6 + 525*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu1S2S2 = (CE2*s2u1^2*((108279 - 330891*gamma + 346377*gamma^2 - 99183*gamma^3 - 53841*gamma^4 + 42159*gamma^5 - 5565*gamma^6 - 10125*gamma^7 + 3150*gamma^8 + 2520*gamma^9)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-243*gamma + 540*gamma^3 - 819*gamma^5 + 378*gamma^7)*ArcCosh[gamma])/(128*(-1 + gamma^2)^3) + ((387 - 1845*gamma + 2682*gamma^2 - 1134*gamma^3 - 189*gamma^4 - 189*gamma^5)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2u1^2*((-681 - 40491*gamma + 78777*gamma^2 - 32463*gamma^3 - 25761*gamma^4 + 33999*gamma^5 - 8925*gamma^6 - 10125*gamma^7 + 3150*gamma^8 + 2520*gamma^9)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-189*gamma - 441*gamma^3 + 378*gamma^5)*ArcCosh[gamma])/(128*(-1 + gamma^2)^2) + ((531 - 1701*gamma + 2682*gamma^2 - 1134*gamma^3 - 189*gamma^4 - 189*gamma^5)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2bh^2*((26067 - 24833*gamma - 5496*gamma^2 - 4486*gamma^3 - 20414*gamma^4 + 28686*gamma^5 + 4788*gamma^6 + 10748*gamma^7 - 10125*gamma^8 - 12005*gamma^9 + 5180*gamma^10 + 1890*gamma^11)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((333*gamma + 1524*gamma^3 - 3243*gamma^5 + 1386*gamma^7)*ArcCosh[gamma])/(128*(-1 + gamma^2)^2) + ((-555 + 1557*gamma - 1671*gamma^2 - 2799*gamma^3 + 3999*gamma^4 + 1935*gamma^5 - 1773*gamma^6 - 693*gamma^7)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE2*s2lh^2*((9506 - 76466*gamma + 214293*gamma^2 - 279868*gamma^3 + 171341*gamma^4 - 36456*gamma^5 + 335*gamma^6 - 5940*gamma^7 + 3885*gamma^8 - 630*gamma^9)/(320*(-1 + gamma^2)^(5/2)) + ((333*gamma - 1653*gamma^3 + 3249*gamma^5 - 2727*gamma^7 + 798*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((183 - 165*gamma + 495*gamma^2 - 1941*gamma^3 + 621*gamma^4 + 2505*gamma^5 - 1299*gamma^6 - 399*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2lh^2*((34236 - 112079*gamma + 66537*gamma^2 + 182747*gamma^3 - 253022*gamma^4 - 30792*gamma^5 + 175404*gamma^6 - 37396*gamma^7 - 29070*gamma^8 - 3425*gamma^9 + 5915*gamma^10 + 945*gamma^11)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((9*gamma + 552*gamma^3 - 939*gamma^5 + 378*gamma^7)*ArcCosh[gamma])/(64*(-1 + gamma^2)^2) + ((165 - 639*gamma + 957*gamma^2 - 927*gamma^3 - 393*gamma^4 + 1755*gamma^5 - 729*gamma^6 - 189*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE2*s2bh^2*((89267 - 215983*gamma + 96364*gamma^2 + 87204*gamma^3 - 52014*gamma^4 + 88626*gamma^5 - 149252*gamma^6 + 31168*gamma^7 + 24035*gamma^8 + 10245*gamma^9 - 8400*gamma^10 - 1260*gamma^11)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-909*gamma + 4089*gamma^3 - 7857*gamma^5 + 6651*gamma^7 - 1974*gamma^9)*ArcCosh[gamma])/(128*(-1 + gamma^2)^3) + ((21 - 1515*gamma + 1305*gamma^2 + 4593*gamma^3 - 4113*gamma^4 - 4065*gamma^5 + 2787*gamma^6 + 987*gamma^7)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu1S1S2 = (s1u2*s2u1*((31287 - 115776*gamma + 153537*gamma^2 - 75198*gamma^3 - 10959*gamma^4 + 20532*gamma^5 - 2217*gamma^6 - 1782*gamma^7)/(64*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-81*gamma^2 + 243*gamma^4 - 126*gamma^6)*ArcCosh[gamma])/(16*(-1 + gamma^2)^3) + ((144 - 585*gamma + 819*gamma^2 - 531*gamma^3 + 189*gamma^4)*Log[(1 + gamma)/2])/(4*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1lh*s2lh*((5806 - 33947*gamma + 79596*gamma^2 - 91325*gamma^3 + 48430*gamma^4 - 6741*gamma^5 - 752*gamma^6 - 1907*gamma^7 + 840*gamma^8)/(16*(-1 + gamma^2)^(5/2)) + ((45*gamma - 318*gamma^3 + 687*gamma^5 - 582*gamma^7 + 168*gamma^9)*ArcCosh[gamma])/(4*(-1 + gamma^2)^3) + ((36 - 108*gamma + 153*gamma^2 - 195*gamma^3 - 27*gamma^4 + 345*gamma^5 - 162*gamma^6 - 42*gamma^7)*Log[(1 + gamma)/2])/((1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1bh*s2bh*((35462 - 90531*gamma + 61950*gamma^2 + 20398*gamma^3 - 55470*gamma^4 + 59952*gamma^5 - 44798*gamma^6 + 9954*gamma^7 + 3696*gamma^8 + 227*gamma^9 - 840*gamma^10)/(64*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((315*gamma - 453*gamma^3 + 414*gamma^5 - 168*gamma^7)*ArcCosh[gamma])/(16*(-1 + gamma^2)^2) + ((-81 + 63*gamma - 108*gamma^2 + 240*gamma^3 + 27*gamma^4 - 345*gamma^5 + 162*gamma^6 + 42*gamma^7)*Log[(1 + gamma)/2])/(4*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu1 = Cu10 + Cu1S1 + Cu1S2 + Cu1S1S1 + Cu1S2S2 + Cu1S1S2

(* Component Cu2 *)

Cu20 = (1151 - 3336*gamma + 3148*gamma^2 - 912*gamma^3 + 339*gamma^4 - 552*gamma^5 + 210*gamma^6)/(48*(-1 + gamma^2)^(3/2)) + ((-33*gamma + 112*gamma^3 - 165*gamma^5 + 70*gamma^7)*ArcCosh[gamma])/(16*(-1 + gamma^2)^2) + ((5 - 76*gamma + 150*gamma^2 - 60*gamma^3 - 35*gamma^4)*Log[(1 + gamma)/2])/(8*Sqrt[-1 + gamma^2])

Cu2S1 = (s1lh*((1245 - 4243*gamma + 4732*gamma^2 - 1350*gamma^3 - 219*gamma^4 - 279*gamma^5 + 210*gamma^6)/(16*(1 + gamma)*(-1 + gamma^2)) + ((27*gamma^2 - 81*gamma^4 + 42*gamma^6)*ArcCosh[gamma])/(4*(-1 + gamma^2)^(3/2)) + ((9 - 30*gamma + 84*gamma^2 - 66*gamma^3 - 21*gamma^4)*Log[(1 + gamma)/2])/(2*(1 + gamma))))/b

Cu2S2 = (s2lh*((1352 - 4741*gamma + 5393*gamma^2 - 1627*gamma^3 - 111*gamma^4 - 356*gamma^5 + 210*gamma^6)/(16*(1 + gamma)*(-1 + gamma^2)) + ((135*gamma^2 - 405*gamma^4 + 210*gamma^6)*ArcCosh[gamma])/(16*(-1 + gamma^2)^(3/2)) + ((48 - 147*gamma + 405*gamma^2 - 345*gamma^3 - 105*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma))))/b

Cu2S1S1 = (CE1*s1u2^2*((108279 - 330891*gamma + 346377*gamma^2 - 99183*gamma^3 - 53841*gamma^4 + 42159*gamma^5 - 5565*gamma^6 - 10125*gamma^7 + 3150*gamma^8 + 2520*gamma^9)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-243*gamma + 540*gamma^3 - 819*gamma^5 + 378*gamma^7)*ArcCosh[gamma])/(128*(-1 + gamma^2)^3) + ((387 - 1845*gamma + 2682*gamma^2 - 1134*gamma^3 - 189*gamma^4 - 189*gamma^5)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1u2^2*((-681 - 40491*gamma + 78777*gamma^2 - 32463*gamma^3 - 25761*gamma^4 + 33999*gamma^5 - 8925*gamma^6 - 10125*gamma^7 + 3150*gamma^8 + 2520*gamma^9)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((189*gamma + 252*gamma^3 - 819*gamma^5 + 378*gamma^7)*ArcCosh[gamma])/(128*(-1 + gamma^2)^3) + ((531 - 1701*gamma + 2682*gamma^2 - 1134*gamma^3 - 189*gamma^4 - 189*gamma^5)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1bh^2*((26067 + 27301*gamma + 23039*gamma^2 + 14291*gamma^3 - 14871*gamma^4 - 15347*gamma^5 - 11035*gamma^6 + 4025*gamma^7 + 8960*gamma^8 + 1890*gamma^9)/(640*(1 + gamma)^4*Sqrt[-1 + gamma^2]) + ((-333*gamma - 1857*gamma^3 + 1386*gamma^5)*ArcCosh[gamma])/(128*(-1 + gamma^2)) + ((555 - 1002*gamma + 669*gamma^2 + 3468*gamma^3 - 531*gamma^4 - 2466*gamma^5 - 693*gamma^6)*Log[(1 + gamma)/2])/(64*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s1lh^2*((34236 - 112079*gamma + 135009*gamma^2 - 41411*gamma^3 - 17240*gamma^4 - 1535*gamma^5 + 5915*gamma^6 + 945*gamma^7)/(320*(1 + gamma)^2*Sqrt[-1 + gamma^2]) + ((-9*gamma - 561*gamma^3 + 378*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)) + ((-165 + 474*gamma - 483*gamma^2 + 444*gamma^3 + 837*gamma^4 - 918*gamma^5 - 189*gamma^6)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (CE1*s1lh^2*((9506 - 76466*gamma + 214293*gamma^2 - 279868*gamma^3 + 171341*gamma^4 - 36456*gamma^5 + 335*gamma^6 - 5940*gamma^7 + 3885*gamma^8 - 630*gamma^9)/(320*(-1 + gamma^2)^(5/2)) + ((333*gamma - 1653*gamma^3 + 3249*gamma^5 - 2727*gamma^7 + 798*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((183 - 165*gamma + 495*gamma^2 - 1941*gamma^3 + 621*gamma^4 + 2505*gamma^5 - 1299*gamma^6 - 399*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE1*s1bh^2*((89267 - 215983*gamma + 96364*gamma^2 + 87204*gamma^3 - 52014*gamma^4 + 88626*gamma^5 - 149252*gamma^6 + 31168*gamma^7 + 24035*gamma^8 + 10245*gamma^9 - 8400*gamma^10 - 1260*gamma^11)/(640*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-909*gamma + 4089*gamma^3 - 7857*gamma^5 + 6651*gamma^7 - 1974*gamma^9)*ArcCosh[gamma])/(128*(-1 + gamma^2)^3) + ((21 - 1515*gamma + 1305*gamma^2 + 4593*gamma^3 - 4113*gamma^4 - 4065*gamma^5 + 2787*gamma^6 + 987*gamma^7)*Log[(1 + gamma)/2])/(64*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu2S2S2 = (CE2*s2u1^2*((70074 - 236490*gamma + 290877*gamma^2 - 125580*gamma^3 - 16086*gamma^4 + 20580*gamma^5 - 3645*gamma^6 + 450*gamma^7 + 1260*gamma^8)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-81*gamma - 81*gamma^3 + 90*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((297 - 1206*gamma + 1620*gamma^2 - 1170*gamma^3 + 315*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2u1^2*((-2391 - 21900*gamma + 57822*gamma^2 - 30600*gamma^3 - 15501*gamma^4 + 16530*gamma^5 - 5670*gamma^6 + 450*gamma^7 + 1260*gamma^8)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-135*gamma + 90*gamma^3)*ArcCosh[gamma])/(64*(-1 + gamma^2)^2) + ((297 - 1062*gamma + 1620*gamma^2 - 1170*gamma^3 + 315*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE2*s2lh^2*((13732 - 108664*gamma + 296895*gamma^2 - 372936*gamma^3 + 217323*gamma^4 - 47880*gamma^5 + 8525*gamma^6 - 10040*gamma^7 + 3045*gamma^8)/(320*(-1 + gamma^2)^(5/2)) + ((567*gamma - 2655*gamma^3 + 4803*gamma^5 - 3765*gamma^7 + 1050*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((441 - 423*gamma + 489*gamma^2 - 2607*gamma^3 + 915*gamma^4 + 3555*gamma^5 - 1845*gamma^6 - 525*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2lh^2*((38447 - 131850*gamma + 94404*gamma^2 + 205450*gamma^3 - 321084*gamma^4 - 16530*gamma^5 + 210838*gamma^6 - 55890*gamma^7 - 28275*gamma^8 - 1180*gamma^9 + 5670*gamma^10)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((135*gamma + 720*gamma^3 - 1485*gamma^5 + 630*gamma^7)*ArcCosh[gamma])/(64*(-1 + gamma^2)^2) + ((87 - 1041*gamma + 1527*gamma^2 - 1209*gamma^3 - 339*gamma^4 + 2565*gamma^5 - 1275*gamma^6 - 315*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s2bh^2*((24022 - 41370*gamma - 4641*gamma^2 + 44990*gamma^3 - 27819*gamma^4 - 3120*gamma^5 + 11513*gamma^6 + 1230*gamma^7 - 5595*gamma^8 - 1730*gamma^9 + 2520*gamma^10)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-945*gamma^3 + 630*gamma^5)*ArcCosh[gamma])/(64*(-1 + gamma^2)) + ((-168 + 969*gamma - 1158*gamma^2 - 1509*gamma^3 + 2076*gamma^4 + 855*gamma^5 - 750*gamma^6 - 315*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (CE2*s2bh^2*((56342 - 155290*gamma + 127504*gamma^2 - 1280*gamma^3 - 75309*gamma^4 + 132330*gamma^5 - 117647*gamma^6 + 20740*gamma^7 + 13415*gamma^8 + 3500*gamma^9 - 4305*gamma^10)/(320*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-648*gamma + 2655*gamma^3 - 4632*gamma^5 + 3675*gamma^7 - 1050*gamma^9)*ArcCosh[gamma])/(64*(-1 + gamma^2)^3) + ((-144 - 783*gamma + 834*gamma^2 + 2643*gamma^3 - 2220*gamma^4 - 2385*gamma^5 + 1530*gamma^6 + 525*gamma^7)*Log[(1 + gamma)/2])/(32*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu2S1S2 = (s1u2*s2u1*((31287 - 115776*gamma + 153537*gamma^2 - 75198*gamma^3 - 10959*gamma^4 + 20532*gamma^5 - 2217*gamma^6 - 1782*gamma^7)/(64*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-81*gamma^2 + 243*gamma^4 - 126*gamma^6)*ArcCosh[gamma])/(16*(-1 + gamma^2)^3) + ((144 - 585*gamma + 819*gamma^2 - 531*gamma^3 + 189*gamma^4)*Log[(1 + gamma)/2])/(4*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1lh*s2lh*((5806 - 33947*gamma + 79596*gamma^2 - 91325*gamma^3 + 48430*gamma^4 - 6741*gamma^5 - 752*gamma^6 - 1907*gamma^7 + 840*gamma^8)/(16*(-1 + gamma^2)^(5/2)) + ((45*gamma - 318*gamma^3 + 687*gamma^5 - 582*gamma^7 + 168*gamma^9)*ArcCosh[gamma])/(4*(-1 + gamma^2)^3) + ((36 - 108*gamma + 153*gamma^2 - 195*gamma^3 - 27*gamma^4 + 345*gamma^5 - 162*gamma^6 - 42*gamma^7)*Log[(1 + gamma)/2])/((1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2 + (s1bh*s2bh*((35462 - 90531*gamma + 61950*gamma^2 + 20398*gamma^3 - 55470*gamma^4 + 59952*gamma^5 - 44798*gamma^6 + 9954*gamma^7 + 3696*gamma^8 + 227*gamma^9 - 840*gamma^10)/(64*(1 + gamma)^2*(-1 + gamma^2)^(5/2)) + ((-315*gamma + 768*gamma^3 - 867*gamma^5 + 582*gamma^7 - 168*gamma^9)*ArcCosh[gamma])/(16*(-1 + gamma^2)^3) + ((-81 + 63*gamma - 108*gamma^2 + 240*gamma^3 + 27*gamma^4 - 345*gamma^5 + 162*gamma^6 + 42*gamma^7)*Log[(1 + gamma)/2])/(4*(1 + gamma)*(-1 + gamma^2)^(3/2))))/b^2

Cu2 = Cu20 + Cu2S1 + Cu2S2 + Cu2S1S1 + Cu2S2S2 + Cu2S1S2

(* Component Cbh *)

Cbh0 = 0

CbhS1 = 0

CbhS2 = 0

CbhS1S1 = (CE1*s1bh*s1u2*((204374 - 658825*gamma + 807067*gamma^2 - 430405*gamma^3 + 59699*gamma^4 + 6305*gamma^5 + 6085*gamma^6 + 765*gamma^7 + 1575*gamma^8)/(640*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((-117*gamma - 243*gamma^2 + 249*gamma^3 + 603*gamma^4 - 114*gamma^5 - 294*gamma^6)*ArcCosh[gamma])/(64*(1 + gamma)*(-1 + gamma^2)^2) + ((-261 + 372*gamma - 1014*gamma^2 + 1044*gamma^3 + 147*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s1bh*s1u2*((61494 - 100115*gamma + 20797*gamma^2 - 5995*gamma^3 + 25969*gamma^4 - 13925*gamma^5 + 8275*gamma^6 - 205*gamma^7 - 1575*gamma^8)/(640*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((27*gamma - 243*gamma^2 + 153*gamma^3 + 603*gamma^4 - 114*gamma^5 - 294*gamma^6)*ArcCosh[gamma])/(64*(1 + gamma)*(-1 + gamma^2)^2) + ((-117 + 468*gamma - 1014*gamma^2 + 1044*gamma^3 + 147*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

CbhS2S2 = (CE2*s2bh*s2u1*((204374 - 658825*gamma + 807067*gamma^2 - 430405*gamma^3 + 59699*gamma^4 + 6305*gamma^5 + 6085*gamma^6 + 765*gamma^7 + 1575*gamma^8)/(640*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((-117*gamma - 243*gamma^2 + 249*gamma^3 + 603*gamma^4 - 114*gamma^5 - 294*gamma^6)*ArcCosh[gamma])/(64*(1 + gamma)*(-1 + gamma^2)^2) + ((-261 + 372*gamma - 1014*gamma^2 + 1044*gamma^3 + 147*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s2bh*s2u1*((61494 - 100115*gamma + 20797*gamma^2 - 5995*gamma^3 + 25969*gamma^4 - 13925*gamma^5 + 8275*gamma^6 - 205*gamma^7 - 1575*gamma^8)/(640*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((27*gamma - 243*gamma^2 + 153*gamma^3 + 603*gamma^4 - 114*gamma^5 - 294*gamma^6)*ArcCosh[gamma])/(64*(1 + gamma)*(-1 + gamma^2)^2) + ((-117 + 468*gamma - 1014*gamma^2 + 1044*gamma^3 + 147*gamma^4)*Log[(1 + gamma)/2])/(32*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

CbhS1S2 = (s1u2*s2bh*((34230 - 103347*gamma + 120612*gamma^2 - 69709*gamma^3 + 15326*gamma^4 + 763*gamma^5 + 1096*gamma^6 - 315*gamma^7)/(64*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((-27*gamma - 108*gamma^2 + 153*gamma^3 + 324*gamma^4 - 90*gamma^5 - 168*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((-57 + 141*gamma - 273*gamma^2 + 327*gamma^3 + 42*gamma^4)*Log[(1 + gamma)/2])/(4*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s1bh*s2u1*((34230 - 103347*gamma + 120612*gamma^2 - 69709*gamma^3 + 15326*gamma^4 + 763*gamma^5 + 1096*gamma^6 - 315*gamma^7)/(64*(1 + gamma)^3*(-1 + gamma^2)^(3/2)) + ((-27*gamma - 108*gamma^2 + 153*gamma^3 + 324*gamma^4 - 90*gamma^5 - 168*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((-57 + 141*gamma - 273*gamma^2 + 327*gamma^3 + 42*gamma^4)*Log[(1 + gamma)/2])/(4*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

Cbh = Cbh0 + CbhS1 + CbhS2 + CbhS1S1 + CbhS2S2 + CbhS1S2

(* Component Clh *)

Clh0 = 0

ClhS1 = (s1u2*((760 - 2992*gamma + 3957*gamma^2 - 2491*gamma^3 + 1215*gamma^4 - 425*gamma^5)/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((-27*gamma + 81*gamma^2 + 261*gamma^3 - 171*gamma^4 - 414*gamma^5 + 78*gamma^6 + 168*gamma^7)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^(5/2)) + ((-75 + 321*gamma - 666*gamma^2 + 138*gamma^3 + 825*gamma^4 - 459*gamma^5 - 84*gamma^6)*Log[(1 + gamma)/2])/(8*(1 + gamma)*(-1 + gamma^2)^2)))/b

ClhS2 = (s2u1*((760 - 2992*gamma + 3957*gamma^2 - 2491*gamma^3 + 1215*gamma^4 - 425*gamma^5)/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((-27*gamma + 81*gamma^2 + 261*gamma^3 - 171*gamma^4 - 414*gamma^5 + 78*gamma^6 + 168*gamma^7)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^(5/2)) + ((-75 + 321*gamma - 666*gamma^2 + 138*gamma^3 + 825*gamma^4 - 459*gamma^5 - 84*gamma^6)*Log[(1 + gamma)/2])/(8*(1 + gamma)*(-1 + gamma^2)^2)))/b

ClhS1S1 = (s1lh*s1u2*((67044 - 316159*gamma + 461166*gamma^2 - 222041*gamma^3 + 36520*gamma^4 - 19265*gamma^5 + 4870*gamma^6 - 1575*gamma^7)/(640*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((-27*gamma + 243*gamma^2 - 153*gamma^3 - 603*gamma^4 + 114*gamma^5 + 294*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((117 - 468*gamma + 1014*gamma^2 - 1044*gamma^3 - 147*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (CE1*s1lh*s1u2*((73324 - 293289*gamma + 390746*gamma^2 - 207991*gamma^3 + 65240*gamma^4 - 19975*gamma^5 - 2910*gamma^6 + 1575*gamma^7)/(640*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((117*gamma + 243*gamma^2 - 249*gamma^3 - 603*gamma^4 + 114*gamma^5 + 294*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((261 - 372*gamma + 1014*gamma^2 - 1044*gamma^3 - 147*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

ClhS2S2 = (s2lh*s2u1*((67044 - 316159*gamma + 461166*gamma^2 - 222041*gamma^3 + 36520*gamma^4 - 19265*gamma^5 + 4870*gamma^6 - 1575*gamma^7)/(640*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((-27*gamma + 243*gamma^2 - 153*gamma^3 - 603*gamma^4 + 114*gamma^5 + 294*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((117 - 468*gamma + 1014*gamma^2 - 1044*gamma^3 - 147*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (CE2*s2lh*s2u1*((73324 - 293289*gamma + 390746*gamma^2 - 207991*gamma^3 + 65240*gamma^4 - 19975*gamma^5 - 2910*gamma^6 + 1575*gamma^7)/(640*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((117*gamma + 243*gamma^2 - 249*gamma^3 - 603*gamma^4 + 114*gamma^5 + 294*gamma^6)*ArcCosh[gamma])/(16*(1 + gamma)*(-1 + gamma^2)^2) + ((261 - 372*gamma + 1014*gamma^2 - 1044*gamma^3 - 147*gamma^4)*Log[(1 + gamma)/2])/(8*(1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

ClhS1S2 = (s1u2*s2lh*((16161 - 71562*gamma + 102963*gamma^2 - 52652*gamma^3 + 12807*gamma^4 - 4714*gamma^5 - 315*gamma^6)/(64*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((27*gamma + 108*gamma^2 - 153*gamma^3 - 324*gamma^4 + 90*gamma^5 + 168*gamma^6)*ArcCosh[gamma])/(4*(1 + gamma)*(-1 + gamma^2)^2) + ((57 - 141*gamma + 273*gamma^2 - 327*gamma^3 - 42*gamma^4)*Log[(1 + gamma)/2])/((1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2 + (s1lh*s2u1*((16161 - 71562*gamma + 102963*gamma^2 - 52652*gamma^3 + 12807*gamma^4 - 4714*gamma^5 - 315*gamma^6)/(64*(1 + gamma)^2*(-1 + gamma^2)^(3/2)) + ((27*gamma + 108*gamma^2 - 153*gamma^3 - 324*gamma^4 + 90*gamma^5 + 168*gamma^6)*ArcCosh[gamma])/(4*(1 + gamma)*(-1 + gamma^2)^2) + ((57 - 141*gamma + 273*gamma^2 - 327*gamma^3 - 42*gamma^4)*Log[(1 + gamma)/2])/((1 + gamma)^2*Sqrt[-1 + gamma^2])))/b^2

Clh = Clh0 + ClhS1 + ClhS2 + ClhS1S1 + ClhS2S2 + ClhS1S2

(* Radiated four-momentum *)

RadiatedFourMomentum[mu_] = (G^3*M^4*nu^2*Pi*(-(Cbh*bh[mu]) - Clh*lh[mu] + (Cu2*(gamma*u1[mu] - u2[mu]))/(-1 + gamma^2) + (Cu1*(-u1[mu] + gamma*u2[mu]))/(-1 + gamma^2)))/b^3



==> anc/StressEnergyTensor.txt <==
(* ANCILLARY FILE [4∕4]: STRESS-ENERGY TENSOR


This is the fourth of four ancillary files to
"Gravitational bremsstrahlung from spinning binaries in the post-Minkowskian expansion"
by Massimiliano Maria Riva, Filippo Vernizzi, and Leong Khim Wong


This file contains computer-readable expressions for the integrand t^{\mu\nu} in the stress-energy tensor at next-to-leading order in G. We split the result into different parts based on their spin order:
 - t0: The part that is independent of the spins
 - tS1: The part that is linear in s_1
 - tS2: The part that is linear in s_2
 - tS1S2: The part that is bilinear in s_1 and s_2
 - tS1S1: The part that is quadratic in s_1
 - tS2S2: The part that is quadratic in s_2


We use the following notation:
 - d: Dimension of the spacetime
 - mu, nu: Free spacetime indices
 - id1, id2, id3: Spacetime indices being summed over
 - CE1, CE2: Wilson coefficients for the spin-induced quadrupole moments of the two bodies
 - u1[_], u2[_]: Initial four-velocities of the two bodies
 - s1[__], s2[__]: Initial reduced spin tensors of the two bodies
 - eta[__]: Minkowski metric with mostly-minus signature
 - q[_], k[_]: Momentum variables (Note that k_\mu k^\mu = 0)
 - Scalar[_]: Function as implemented by the xAct package (http:∕∕www.xact.es)
 - gamma: Lorentz factor \gamma = (u_1 \cdot u_2)

 *)

t0[q_,k_][mu_,nu_] = (-2/(-2 + d) + 2*gamma^2)*k[mu]*k[nu] + ((-2 + d)^(-1) - gamma^2)*k[nu]*q[mu] + ((-2 + d)^(-1) - gamma^2)*k[mu]*q[nu] + (-2/(-2 + d) + 2*gamma^2)*q[mu]*q[nu] + (eta[mu,nu]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 2*(Scalar[k[id1]*u1[-id1]]^2 - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*u2[-id1]]^2)))/(-2 + d) + (k[nu]*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]^2)*u1[mu])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) + q[nu]*(((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) - 2*gamma*Scalar[k[id1]*u2[-id1]])*u1[mu] + (k[mu]*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]^2)*u1[nu])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) + q[mu]*(((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) - 2*gamma*Scalar[k[id1]*u2[-id1]])*u1[nu] + ((((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]*Scalar[q[-id1]*q[id1]])/(-2 + d) + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u1[mu]*u1[nu])/Scalar[k[id1]*u1[-id1]]^2 + k[nu]*(-2*gamma*Scalar[k[id1]*u1[-id1]] + (2*Scalar[k[id1]*u2[-id1]])/(-2 + d))*u2[mu] + (q[nu]*((2 - 2*(-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[mu])/((-2 + d)*Scalar[k[id1]*u2[-id1]]) + (2*gamma*Scalar[k[id1]*q[-id1]] - 2*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u1[nu]*u2[mu] + k[mu]*(-2*gamma*Scalar[k[id1]*u1[-id1]] + (2*Scalar[k[id1]*u2[-id1]])/(-2 + d))*u2[nu] + (q[mu]*((2 - 2*(-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[nu])/((-2 + d)*Scalar[k[id1]*u2[-id1]]) + (2*gamma*Scalar[k[id1]*q[-id1]] - 2*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u1[mu]*u2[nu] + ((2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]^2 + 2*(-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 4*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u2[mu]*u2[nu])/((-2 + d)*Scalar[k[id1]*u2[-id1]]^2)

tS1[q_,k_][mu_,nu_] = (2*I)*gamma*k[mu]*k[nu]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] - I*gamma*k[nu]*q[mu]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] - I*gamma*k[mu]*q[nu]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + (2*I)*gamma*q[mu]*q[nu]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + I*eta[mu,nu]*((Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(2*Scalar[k[id1]*u1[-id1]] - (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]]))/(-2 + d) + (gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) - (I/2)*k[nu]*((2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]])/(-2 + d) + (gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]])*u1[mu] + (I/2)*q[nu]*((gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]] - 2*Scalar[k[id1]*u2[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[mu] - (I/2)*k[mu]*((2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]])/(-2 + d) + (gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]])*u1[nu] + (I/2)*q[mu]*((gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]] - 2*Scalar[k[id1]*u2[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[nu] - (I*Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[mu]*u1[nu])/Scalar[k[id1]*u1[-id1]]^2 - (I/2)*q[nu]*s1[mu,-id1]*(((1 - (-2 + d)*gamma^2)*k[id1]*Scalar[q[-id1]*q[id1]])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) - 2*gamma*q[id1]*Scalar[k[id1]*u2[-id1]] + gamma*Scalar[q[-id1]*q[id1]]*u2[id1]) - (I/2)*q[mu]*s1[nu,-id1]*(((1 - (-2 + d)*gamma^2)*k[id1]*Scalar[q[-id1]*q[id1]])/((-2 + d)*Scalar[k[id1]*u1[-id1]]) - 2*gamma*q[id1]*Scalar[k[id1]*u2[-id1]] + gamma*Scalar[q[-id1]*q[id1]]*u2[id1]) + ((I/2)*k[nu]*s1[mu,-id1]*((1 - (-2 + d)*gamma^2)*k[id1]*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*(-2*q[id1]*Scalar[k[id1]*u1[-id1]] + (-2 + d)*gamma*Scalar[q[-id1]*q[id1]]*u2[id1])))/((-2 + d)*Scalar[k[id1]*u1[-id1]]) + ((I/2)*k[mu]*s1[nu,-id1]*((1 - (-2 + d)*gamma^2)*k[id1]*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*(-2*q[id1]*Scalar[k[id1]*u1[-id1]] + (-2 + d)*gamma*Scalar[q[-id1]*q[id1]]*u2[id1])))/((-2 + d)*Scalar[k[id1]*u1[-id1]]) + ((I/2)*s1[nu,-id1]*u1[mu]*(k[id1]*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(q[id1]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[id1])))/((-2 + d)*Scalar[k[id1]*u1[-id1]]^2) + ((I/2)*s1[mu,-id1]*u1[nu]*(k[id1]*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(q[id1]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[id1])))/((-2 + d)*Scalar[k[id1]*u1[-id1]]^2) + I*k[nu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u2[mu] - I*q[nu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - ((-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])/Scalar[k[id1]*u2[-id1]])*u2[mu] + (I/2)*(Scalar[q[-id1]*q[id1]]*((gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]])/Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + 2*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u1[nu]*u2[mu] - (I/2)*s1[nu,-id1]*(q[id1]*(2*gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] - 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*(-(gamma*k[id1]) + Scalar[k[id1]*u1[-id1]]*u2[id1]))*u2[mu] + I*k[mu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u2[nu] - I*q[mu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - ((-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])/Scalar[k[id1]*u2[-id1]])*u2[nu] + (I/2)*(Scalar[q[-id1]*q[id1]]*((gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]])/Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + 2*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u1[mu]*u2[nu] - (I/2)*s1[mu,-id1]*(q[id1]*(2*gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] - 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*(-(gamma*k[id1]) + Scalar[k[id1]*u1[-id1]]*u2[id1]))*u2[nu] - (I*(-2*gamma*Scalar[k[id1]*q[-id1]]^2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[k[id1]*q[-id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + (gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*u2[-id1]]*(2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))*u2[mu]*u2[nu])/Scalar[k[id1]*u2[-id1]]^2

tS2[q_,k_][mu_,nu_] = (2*I)*gamma*k[mu]*k[nu]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) - I*gamma*k[nu]*q[mu]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) - I*gamma*k[mu]*q[nu]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + (2*I)*gamma*q[mu]*q[nu]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + (I*k[nu]*(k[id1] - q[id1])*s2[mu,-id1]*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] - Scalar[k[id1]*u2[-id1]]))/(-2 + d) + (I*k[mu]*(k[id1] - q[id1])*s2[nu,-id1]*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] - Scalar[k[id1]*u2[-id1]]))/(-2 + d) + I*eta[mu,nu]*((Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] - 2*Scalar[k[id1]*u2[-id1]]))/(-2 + d) + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) + (I/2)*q[nu]*s2[mu,-id1]*((k[id1]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/((-2 + d)*Scalar[k[id1]*u2[-id1]]) + gamma*(2*q[id1]*Scalar[k[id1]*u1[-id1]] + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*u1[id1])) + (I/2)*q[mu]*s2[nu,-id1]*((k[id1]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/((-2 + d)*Scalar[k[id1]*u2[-id1]]) + gamma*(2*q[id1]*Scalar[k[id1]*u1[-id1]] + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*u1[id1])) + (I*gamma*k[nu]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*u1[mu])/Scalar[k[id1]*u1[-id1]] - I*q[nu]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + ((Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/Scalar[k[id1]*u1[-id1]])*u1[mu] - (I/2)*s2[nu,-id1]*(2*k[id1]*(gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + q[id1]*(gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*u1[id1])*u1[mu] + (I*gamma*k[mu]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*u1[nu])/Scalar[k[id1]*u1[-id1]] - I*q[mu]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + ((Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/Scalar[k[id1]*u1[-id1]])*u1[nu] - (I/2)*s2[mu,-id1]*(2*k[id1]*(gamma*Scalar[k[id1]*q[-id1]] - gamma*Scalar[q[-id1]*q[id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + q[id1]*(gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*u1[id1])*u1[nu] + I*(2*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + (Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])))/Scalar[k[id1]*u1[-id1]]^2)*u1[mu]*u1[nu] + I*k[nu]*(Scalar[k[id1]*q[id2]*s2[-id1,-id2]]/(-2 + d) + Scalar[k[id1]*u1[-id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[mu] + ((I/2)*q[nu]*(-2*gamma*Scalar[k[id1]*q[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + 2*Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])*u2[mu])/Scalar[k[id1]*u2[-id1]] - ((I/2)*s2[nu,-id1]*(k[id1]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]^2 + 2*(-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 4*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) + (-2 + d)*Scalar[k[id1]*u2[-id1]]*(-(q[id1]*Scalar[k[id1]*u1[-id1]]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) - (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[id1]))*u2[mu])/((-2 + d)*Scalar[k[id1]*u2[-id1]]^2) - ((I/2)*(2*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u1[nu]*u2[mu])/Scalar[k[id1]*u2[-id1]] + I*k[mu]*(Scalar[k[id1]*q[id2]*s2[-id1,-id2]]/(-2 + d) + Scalar[k[id1]*u1[-id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[nu] + ((I/2)*q[mu]*(-2*gamma*Scalar[k[id1]*q[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + gamma*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + 2*Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])*u2[nu])/Scalar[k[id1]*u2[-id1]] - ((I/2)*s2[mu,-id1]*(k[id1]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]^2 + 2*(-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 4*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) + (-2 + d)*Scalar[k[id1]*u2[-id1]]*(-(q[id1]*Scalar[k[id1]*u1[-id1]]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) - (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[id1]))*u2[nu])/((-2 + d)*Scalar[k[id1]*u2[-id1]]^2) - ((I/2)*(2*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u1[mu]*u2[nu])/Scalar[k[id1]*u2[-id1]] - (I*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[mu]*u2[nu])/Scalar[k[id1]*u2[-id1]]^2

tS1S2[q_,k_][mu_,nu_] = (gamma*k[nu]*(k[id1] - q[id1])*s1[mu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]])/4 + (gamma*(-k[id1] + q[id1])*q[nu]*s1[mu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]])/4 + (gamma*k[mu]*(k[id1] - q[id1])*s1[nu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]])/4 + (gamma*(-k[id1] + q[id1])*q[mu]*s1[nu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]])/4 + (gamma*q[id1]*q[nu]*s1[id2,-id1]*s2[mu,-id2]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]]))/4 + (gamma*q[id1]*q[mu]*s1[id2,-id1]*s2[nu,-id2]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]]))/4 + (k[nu]*(k[id1] - q[id1])*s2[mu,-id1]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/2 + (k[mu]*(k[id1] - q[id1])*s2[nu,-id1]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/2 + (k[nu]*q[mu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/2 + (k[mu]*q[nu]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/2 + k[mu]*k[nu]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]) + gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + q[mu]*q[nu]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]) + gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + (eta[mu,nu]*(gamma*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - gamma*Scalar[q[-id1]*q[id1]]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] - Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]]) - Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[-id1]*q[id1]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[k[id1]*q[-id1]]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]) + gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))/2 + (q[nu]*s2[mu,-id1]*(2*q[id1]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + 2*k[id1]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]) + ((-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])/Scalar[k[id1]*u2[-id1]]) + (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]*u1[id1]))/4 + (q[mu]*s2[nu,-id1]*(2*q[id1]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + 2*k[id1]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]) + ((-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])/Scalar[k[id1]*u2[-id1]]) + (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]*u1[id1]))/4 + (s1[nu,-id1]*s2[mu,-id2]*(gamma*k[id1]*(k[id2] - q[id2])*Scalar[q[-id1]*q[id1]] - q[id1]*Scalar[k[id1]*u2[-id1]]*(2*q[id2]*Scalar[k[id1]*u1[-id1]] + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*u1[id2])))/4 + (s1[mu,-id1]*s2[nu,-id2]*(gamma*k[id1]*(k[id2] - q[id2])*Scalar[q[-id1]*q[id1]] - q[id1]*Scalar[k[id1]*u2[-id1]]*(2*q[id2]*Scalar[k[id1]*u1[-id1]] + (-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*u1[id2])))/4 + (q[id1]*s1[id2,-id1]*s2[nu,-id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*u1[mu])/4 + ((k[id1] - q[id1])*s1[nu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[mu])/(4*Scalar[k[id1]*u1[-id1]]) + (k[nu]*Scalar[q[-id1]*q[id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] + gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[mu])/(4*Scalar[k[id1]*u1[-id1]]) + (q[nu]*(2*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + (Scalar[q[-id1]*q[id1]]*(2*gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]] + gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] - Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + 2*Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]])*u1[mu])/4 + (s2[nu,-id1]*(-(q[id1]*(2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))) + k[id1]*(Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])) + 2*Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))*u1[mu])/(4*Scalar[k[id1]*u1[-id1]]) + (q[id1]*s1[id2,-id1]*s2[mu,-id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*u1[nu])/4 + ((k[id1] - q[id1])*s1[mu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[nu])/(4*Scalar[k[id1]*u1[-id1]]) + (k[mu]*Scalar[q[-id1]*q[id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] + gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[nu])/(4*Scalar[k[id1]*u1[-id1]]) + (q[mu]*(2*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + (Scalar[q[-id1]*q[id1]]*(2*gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]] + gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] - Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + 2*Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u1[-id1]])*u1[nu])/4 + (s2[mu,-id1]*(-(q[id1]*(2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))) + k[id1]*(Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - 2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])) + 2*Scalar[k[id1]*u1[-id1]]*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])))*u1[nu])/(4*Scalar[k[id1]*u1[-id1]]) + (Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*u1[-id1]]*(-(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*q[-id1]]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]) + gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[k[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u1[mu]*u1[nu])/(2*Scalar[k[id1]*u1[-id1]]^2) - (k[nu]*s1[mu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(-2*gamma*k[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1]))/(4*Scalar[k[id1]*u1[-id1]]) - (k[mu]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(-2*gamma*k[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1]))/(4*Scalar[k[id1]*u1[-id1]]) + (q[nu]*s1[mu,-id1]*(-2*q[id1]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]]) + (Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(-2*gamma*k[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1]))/Scalar[k[id1]*u1[-id1]]))/4 + (q[mu]*s1[nu,-id1]*(-2*q[id1]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]]) + (Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(-2*gamma*k[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1]))/Scalar[k[id1]*u1[-id1]]))/4 + (s1[nu,-id1]*u1[mu]*(k[id1]*Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(2*gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) + Scalar[k[id1]*u1[-id1]]*(q[id1]*(4*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])) - Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[id1])))/(4*Scalar[k[id1]*u1[-id1]]^2) + (s1[mu,-id1]*u1[nu]*(k[id1]*Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*(2*gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])) + Scalar[k[id1]*u1[-id1]]*(q[id1]*(4*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])) - Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[-id1]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[id1])))/(4*Scalar[k[id1]*u1[-id1]]^2) + (s1[nu,-id2]*s2[mu,-id1]*(q[id1]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[id2] + k[id1]*(q[id2]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[id2])))/4 + (s1[mu,-id2]*s2[nu,-id1]*(q[id1]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[id2] + k[id1]*(q[id2]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) - Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[id2])))/4 + ((-k[id1] + q[id1])*s1[nu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[mu])/4 + (k[nu]*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u1[-id1]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[mu])/2 + (q[id1]*s1[id2,-id1]*s2[nu,-id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[mu])/(4*Scalar[k[id1]*u2[-id1]]) + (s1[nu,-id1]*(k[id1]*Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + q[id1]*((-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]] - (Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/Scalar[k[id1]*u2[-id1]]))*u2[mu])/4 + (q[nu]*(2*(-(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u1[-id1]]) + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*Scalar[k[id1]*u2[-id1]] + 2*Scalar[k[id1]*q[-id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) - Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u2[mu])/(4*Scalar[k[id1]*u2[-id1]]) + (s2[nu,-id1]*(2*k[id1]*(2*gamma*Scalar[k[id1]*q[-id1]]^2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[k[id1]*q[-id1]]*(2*gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] - (gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*u2[-id1]]*(-2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]) + Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))) + Scalar[k[id1]*u2[-id1]]*(q[id1]*(4*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*q[-id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])) - (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[id1]))*u2[mu])/(4*Scalar[k[id1]*u2[-id1]]^2) + (((Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(-2*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])))/Scalar[k[id1]*u1[-id1]] + (2*Scalar[k[id1]*q[-id1]]*(Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] - 2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u2[-id1]])*u1[nu]*u2[mu])/4 + ((-k[id1] + q[id1])*s1[mu,id2]*s2[-id2,-id1]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*u2[nu])/4 + (k[mu]*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u1[-id1]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*u2[nu])/2 + (q[id1]*s1[id2,-id1]*s2[mu,-id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[nu])/(4*Scalar[k[id1]*u2[-id1]]) + (s1[mu,-id1]*(k[id1]*Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]) + q[id1]*((-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]] - (Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*(-2*gamma*Scalar[k[id1]*q[-id1]] + gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))/Scalar[k[id1]*u2[-id1]]))*u2[nu])/4 + (q[mu]*(2*(-(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u1[-id1]]) + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]))*Scalar[k[id1]*u2[-id1]] + 2*Scalar[k[id1]*q[-id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) - Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + (Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] - 2*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u2[nu])/(4*Scalar[k[id1]*u2[-id1]]) + (s2[mu,-id1]*(2*k[id1]*(2*gamma*Scalar[k[id1]*q[-id1]]^2*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[k[id1]*q[-id1]]*(2*gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] - (gamma*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*u2[-id1]]*(-2*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(-(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]) + Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))) + Scalar[k[id1]*u2[-id1]]*(q[id1]*(4*Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] - Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[k[id1]*q[-id1]]*(-2*gamma*Scalar[k[id1]*q[id2]*s1[-id1,-id2]] + 2*Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])) - (2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u1[id1]))*u2[nu])/(4*Scalar[k[id1]*u2[-id1]]^2) + (((Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*(-2*Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] + Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s2[-id1,-id2]*u1[id2]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])))/Scalar[k[id1]*u1[-id1]] + (2*Scalar[k[id1]*q[-id1]]*(Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]) + Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s1[-id2,id3]*s2[-id1,-id3]]*Scalar[k[id1]*u2[-id1]] - Scalar[k[id1]*k[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] - 2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[id2]*s2[-id1,-id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/Scalar[k[id1]*u2[-id1]])*u1[mu]*u2[nu])/4 + ((2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*((-(Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]]*Scalar[k[id1]*u1[-id1]]) + Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*q[-id1]]*(gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u2[mu]*u2[nu])/(2*Scalar[k[id1]*u2[-id1]]^2)

tS1S1[q_,k_][mu_,nu_] = (k[id1]*q[id2]*s1[mu,-id2]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]])/(4 - 2*d) + (k[id1]*(2*k[id2] - q[id2])*s1[mu,-id1]*s1[nu,-id2]*Scalar[q[-id1]*q[id1]])/(2*(-2 + d)) + (CE1*(-1 + (-2 + d)*gamma^2)*k[mu]*k[nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]])/(-2 + d) + (CE1*(1 - (-2 + d)*gamma^2)*k[nu]*q[mu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]])/(2*(-2 + d)) + (CE1*(1 - (-2 + d)*gamma^2)*k[mu]*q[nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]])/(2*(-2 + d)) + (CE1*(-1 + (-2 + d)*gamma^2)*q[mu]*q[nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]])/(-2 + d) + (CE1*s1[mu,id1]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]^2)/(-2 + d) + (CE1*eta[mu,nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 2*(Scalar[k[id1]*u1[-id1]]^2 - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*u2[-id1]]^2)))/(2*(-2 + d)) + (gamma*k[id1]*q[nu]*s1[mu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/(2*Scalar[k[id1]*u1[-id1]]) + (gamma*k[id1]*q[mu]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/(2*Scalar[k[id1]*u1[-id1]]) + (gamma*k[id1]*k[nu]*s1[mu,-id1]*Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/(2*Scalar[k[id1]*u1[-id1]]) + (gamma*k[id1]*k[mu]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*(-Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] + Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))/(2*Scalar[k[id1]*u1[-id1]]) + (k[id1]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] - (-2 + d)*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u1[mu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]^2) + (CE1*k[nu]*(2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*Scalar[k[id1]*u1[-id1]]^2 + Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + 2*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]] - d*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))*u1[mu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + q[nu]*(-(CE1*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*Scalar[k[id1]*u2[-id1]]) + (CE1*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + 2*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - d*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]] + d*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]))*u1[mu] + (k[id1]*s1[mu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*q[id2]*s1[-id1,-id2]]*Scalar[k[id1]*u1[-id1]] - (-2 + d)*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]]))*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]^2) + (CE1*k[mu]*(2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*Scalar[k[id1]*u1[-id1]]^2 + Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + 2*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]] - d*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + q[mu]*(-(CE1*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*Scalar[k[id1]*u2[-id1]]) + (CE1*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + 2*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - d*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]] + d*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]))*u1[nu] + (CE1*(Scalar[k[id1]*q[-id1]]*Scalar[q[-id1]*q[id1]]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]] + (2 - 2*(-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + 4*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]] - 2*d*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]) + 2*Scalar[k[id1]*u1[-id1]]*((-2 + d)*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]^2 + Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(Scalar[k[id1]*u1[-id1]] + (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]]) - (-2 + d)*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))))*u1[mu]*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]^2) + (CE1*k[nu]*s1[-id2,-id1]*s1[mu,id2]*Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*k[id1] + q[id1] - (-2 + d)*gamma^2*q[id1] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*u2[id1]))/(2*(-2 + d)) + (CE1*k[mu]*s1[-id2,-id1]*s1[nu,id2]*Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*k[id1] + q[id1] - (-2 + d)*gamma^2*q[id1] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*u2[id1]))/(2*(-2 + d)) + (CE1*q[nu]*s1[-id2,-id1]*s1[mu,id2]*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*k[id1] + (-1 + (-2 + d)*gamma^2)*q[id1] + (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*u2[id1]))/(2*(-2 + d)) + (CE1*q[mu]*s1[-id2,-id1]*s1[nu,id2]*Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*k[id1] + (-1 + (-2 + d)*gamma^2)*q[id1] + (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*u2[id1]))/(2*(-2 + d)) + (CE1*s1[-id2,-id1]*s1[nu,id2]*Scalar[q[-id1]*q[id1]]*u1[mu]*(q[id1]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + k[id1]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*(2*Scalar[k[id1]*u1[-id1]] + (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]])) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[id1]))/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (CE1*s1[-id2,-id1]*s1[mu,id2]*Scalar[q[-id1]*q[id1]]*u1[nu]*(q[id1]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + k[id1]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*(2*Scalar[k[id1]*u1[-id1]] + (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]])) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(gamma*Scalar[k[id1]*q[-id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[id1]))/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (CE1*k[nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(-((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]) + Scalar[k[id1]*u2[-id1]])*u2[mu])/(-2 + d) + (CE1*q[nu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*((2 - 2*(-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[mu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) + (k[id1]*s1[nu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u2[mu])/2 + (CE1*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + (CE1*Scalar[q[-id1]*q[id1]]*(-(gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]]) + gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))/2)*u1[nu]*u2[mu] + (CE1*s1[-id2,-id1]*s1[nu,id2]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*(-(gamma*k[id1]) + gamma*q[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1])*u2[mu])/2 + (CE1*k[mu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(-((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]) + Scalar[k[id1]*u2[-id1]])*u2[nu])/(-2 + d) + (CE1*q[mu]*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*((2 - 2*(-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) + (k[id1]*s1[mu,-id1]*Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*s1[-id1,-id2]*u2[id2]] - Scalar[q[id1]*s1[-id1,-id2]*u2[id2]])*u2[nu])/2 + (CE1*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + (CE1*Scalar[q[-id1]*q[id1]]*(-(gamma*Scalar[k[id1]*k[id2]*s1[-id1,id3]*s1[-id2,-id3]]) + gamma*Scalar[k[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*s1[-id1,id3]*s1[-id2,-id3]*u2[id2]]))/2)*u1[mu]*u2[nu] + (CE1*s1[-id2,-id1]*s1[mu,id2]*Scalar[q[-id1]*q[id1]]*Scalar[k[id1]*u1[-id1]]*(-(gamma*k[id1]) + gamma*q[id1] + Scalar[k[id1]*u1[-id1]]*u2[id1])*u2[nu])/2 + (CE1*Scalar[q[id1]*q[id2]*s1[-id1,id3]*s1[-id2,-id3]]*(2*(-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]^2 + 2*(-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*q[-id1]]*((1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 4*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u2[mu]*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]^2)

tS2S2[q_,k_][mu_,nu_] = (k[id1]*q[id2]*s2[mu,-id2]*s2[nu,-id1]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]]))/(2*(-2 + d)) + (k[id1]*q[id2]*s2[mu,-id1]*s2[nu,-id2]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]]))/(2*(-2 + d)) + (CE2*(-1 + (-2 + d)*gamma^2)*k[mu]*k[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]]))/(-2 + d) - (CE2*(-1 + (-2 + d)*gamma^2)*k[nu]*q[mu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]]))/(2*(-2 + d)) - (CE2*(-1 + (-2 + d)*gamma^2)*k[mu]*q[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]]))/(2*(-2 + d)) + (CE2*(-1 + (-2 + d)*gamma^2)*q[mu]*q[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]]))/(-2 + d) + (gamma*k[id1]*q[nu]*s2[mu,-id1]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])/(2*Scalar[k[id1]*u2[-id1]]) + (gamma*k[id1]*q[mu]*s2[nu,-id1]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])/(2*Scalar[k[id1]*u2[-id1]]) + (CE2*s2[mu,id1]*s2[nu,-id1]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]^2)/(-2 + d) + (CE2*eta[mu,nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (1 - (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] - 2*(Scalar[k[id1]*u1[-id1]]^2 - (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + Scalar[k[id1]*u2[-id1]]^2)))/(2*(-2 + d)) - (CE2*q[nu]*s2[-id2,-id1]*s2[mu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*((-1 + (-2 + d)*gamma^2)*q[id1] - (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]]*u1[id1]))/(2*(-2 + d)) - (CE2*q[mu]*s2[-id2,-id1]*s2[nu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*((-1 + (-2 + d)*gamma^2)*q[id1] - (-2 + d)*gamma*Scalar[k[id1]*u2[-id1]]*u1[id1]))/(2*(-2 + d)) + (CE2*k[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]^2)*u1[mu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (k[id1]*s2[nu,-id1]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*u1[mu])/2 - (CE2*q[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[mu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (CE2*s2[-id2,-id1]*s2[nu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*(gamma*q[id1] - Scalar[k[id1]*u2[-id1]]*u1[id1])*u1[mu])/2 + (CE2*k[mu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*Scalar[k[id1]*u1[-id1]]^2)*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (k[id1]*s2[mu,-id1]*(-2*Scalar[k[id1]*q[-id1]] + Scalar[q[-id1]*q[id1]])*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]]*u1[nu])/2 - (CE2*q[mu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]) + (CE2*s2[-id2,-id1]*s2[mu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*Scalar[k[id1]*u2[-id1]]*(gamma*q[id1] - Scalar[k[id1]*u2[-id1]]*u1[id1])*u1[nu])/2 + (CE2*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]]*Scalar[q[-id1]*q[id1]] + 2*(-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]*(gamma*Scalar[q[-id1]*q[id1]] + Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]))*u1[mu]*u1[nu])/(2*(-2 + d)*Scalar[k[id1]*u1[-id1]]^2) - (CE2*k[nu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] - Scalar[k[id1]*u2[-id1]])*u2[mu])/(-2 + d) - (k[id1]*s2[nu,-id1]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*((-2 + d)*gamma*Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]] - (Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])*u2[mu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]^2) + (CE2*q[nu]*(2*(-2 + d)*gamma*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] - 2*Scalar[k[id1]*q[-id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]] - d*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]] - d*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u2[mu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) - (CE2*s2[-id2,-id1]*s2[nu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(q[id1]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*u2[-id1]]*(2*k[id1]*Scalar[k[id1]*u2[-id1]] + (-2 + d)*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[id1]))*u2[mu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) + (CE2*(-2*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + 2*Scalar[k[id1]*q[-id1]]*(gamma*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*(-2*gamma*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 3*gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u1[nu]*u2[mu])/2 - (CE2*k[mu]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] - Scalar[k[id1]*u2[-id1]])*u2[nu])/(-2 + d) - (k[id1]*s2[mu,-id1]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*((-2 + d)*gamma*Scalar[k[id1]*q[-id1]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]] - (Scalar[k[id1]*q[id2]*s2[-id1,-id2]] + (-2 + d)*Scalar[k[id1]*u1[-id1]]*Scalar[q[id1]*s2[-id1,-id2]*u1[id2]])*Scalar[k[id1]*u2[-id1]])*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]^2) + (CE2*q[mu]*(2*(-2 + d)*gamma*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] - 2*Scalar[k[id1]*q[-id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]] - d*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + d*gamma^2*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 2*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]] - d*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) - (CE2*s2[-id2,-id1]*s2[mu,id2]*(2*Scalar[k[id1]*q[-id1]] - Scalar[q[-id1]*q[id1]])*(q[id1]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*q[-id1]] + (-2 + d)*gamma*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]]) + Scalar[k[id1]*u2[-id1]]*(2*k[id1]*Scalar[k[id1]*u2[-id1]] + (-2 + d)*(gamma*Scalar[k[id1]*q[-id1]] - Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]])*u1[id1]))*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]) + (CE2*(-2*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*Scalar[k[id1]*u1[-id1]]*Scalar[k[id1]*u2[-id1]] + 2*Scalar[k[id1]*q[-id1]]*(gamma*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) + Scalar[q[-id1]*q[id1]]*(-2*gamma*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 3*gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))*u1[mu]*u2[nu])/2 + (CE2*(2*Scalar[k[id1]*q[-id1]]^2*((-1 + (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (-1 + (-2 + d)*gamma^2)*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*(-2 + d)*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) + 2*Scalar[k[id1]*u2[-id1]]*((-2 + d)*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] - 2*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]])*Scalar[k[id1]*u1[-id1]]^2*Scalar[k[id1]*u2[-id1]] + Scalar[q[-id1]*q[id1]]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]]*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*u2[-id1]]) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))) + Scalar[k[id1]*q[-id1]]*(Scalar[q[-id1]*q[id1]]*((1 - (-2 + d)*gamma^2)*Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]] + (1 - (-2 + d)*gamma^2)*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + 2*(-2 + d)*gamma*Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]) - 4*Scalar[k[id1]*u2[-id1]]*(Scalar[k[id1]*k[id2]*s2[-id1,id3]*s2[-id2,-id3]]*((-2 + d)*gamma*Scalar[k[id1]*u1[-id1]] + Scalar[k[id1]*u2[-id1]]) - (-2 + d)*Scalar[k[id1]*u1[-id1]]*(gamma*Scalar[k[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] - gamma*Scalar[q[id1]*q[id2]*s2[-id1,id3]*s2[-id2,-id3]] + Scalar[k[id1]*s2[-id1,id3]*s2[-id2,-id3]*u1[id2]]*Scalar[k[id1]*u2[-id1]]))))*u2[mu]*u2[nu])/(2*(-2 + d)*Scalar[k[id1]*u2[-id1]]^2)

t[q_,k_][mu_,nu_] = t0[q,k][mu,nu] + tS1[q,k][mu,nu] + tS2[q,k][mu,nu] + tS1S2[q,k][mu,nu] + tS1S1[q,k][mu,nu] + tS2S2[q,k][mu,nu]


